Relationships Between Six Excircles

If $P$ is a point inside $\triangle ABC$, then the cevians through $P$ divide $\triangle ABC$ into smaller triangles of various sizes. We give theorems about the relationship between the radii of certain excircles of some of these triangles.

==> proofOfExcirclesTheorem5.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    146066,       2643]
NotebookOptionsPosition[    142218,       2575]
NotebookOutlinePosition[    142556,       2590]
CellTagsIndexPosition[    142513,       2587]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains supplementary material related to the paper
Stanley Rabinowitz, \"Relationships Between Six Excircles\", Sangaku Journal \
of Mathematics, 3 (2019)73-90
which can be found at \
http://www.sangaku-journal.eu/2019/SJM_2019_73-90_Rabinowitz.pdf.

This Notebook is Copyright \[Copyright] September 2019 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.
------------------------------------------------------------------------------\
\>", "Text",
 CellChangeTimes->{{3.77627107585489*^9, 3.776271075860856*^9}, 
   3.776271136476125*^9, {3.7762712226350193`*^9, 3.776271293493593*^9}, {
   3.776271528732362*^9, 3.776271531699627*^9}, {3.778672224911126*^9, 
   3.778672322559782*^9}},ExpressionUUID->"e2e41639-2014-4071-8c94-\
e440e00c41e4"],

Cell[TextData[{
 StyleBox["Proof of Theorem 5.1\n", "Chapter"],
 "From the paper, it suffices to prove Lemma 5.2."
}], "Text",
 CellChangeTimes->{{3.7762709107990847`*^9, 3.776270927354122*^9}, {
  3.77627189980402*^9, 3.776271903747882*^9}, {3.776272229228993*^9, 
  3.776272274876898*^9}, {3.776273023414809*^9, 
  3.776273029518133*^9}},ExpressionUUID->"46a563a5-4842-4f25-8b1b-\
e8d424672623"],

Cell[TextData[{
 "       ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06=ElU^6dL@_LmGe54>h75G
kgfd5>N@@`13o85T02<`Y8>RPglo[gXWQd<A1:BIH]OfjUEelHfnda]mNGYWf]j9
lE6[<TVclhWN=m9QMJ@So[`BAejC=i52G9F;bM0;JFgFH3SU<l/;oD/oOX<9e/Tb
af9>6bN_fMalo<2TDO2iI9oEgSj/O>IfG6iEGU]:_<KXdcfQWF/LA>NC1<L<A0jS
Tc=DcUa7cJTeN0k8BjLe>^/o3VnWLQ2O5>`<?4>oD8HoBM??D^NWIe;ilob4dZ?P
n7bFOaZUgEi[bIGTl;Z<nVK12cf3<4DMk6SZTXPR=Z;nN2:f>6:PWalDWEkYbnW4
2m?Y1cflOmhndNTWOC]Uk^d3Z<D]4D`<6a4/`k5fL?j1HbAI7?mck7Q1j:E^GQ:W
PKN::e]WDFk9OGPfL8`BGTeiZBWOhoTBlke[/>?L=B/:o[[W1WKgo?O]W2o1[Tg0
eZo<B?7B]OJ1O>K9_]2k[6ohU^QW_;Fnl;a?FR[]3Uc_dYhha//_S:@D8`JATOVV
@[B6`GJVPahhAfG7QH_HS[X7g;e8jP;>YRST^nRd6Ifija2`FXgaj6Y=YolV?PI3
`HVUEQQdY3ARjcmM:N7gQ62:7XO]C:VVGH_J]=deKOKXMCSkb?WbH:nYJlcYLdhe
ikF/cKWYf_<4d8U`^gcTVaideii@Hf^PO@M/?;@iSeB`DJjd=Q3>JaW:kM?KB>[K
IF7E708Tj36d4e]<6>VeRBi5/^02aXfIG01GabWCS7M3GE:k]^SU2a2c2hb?^1B6
9K_cEbFReh;ZQg[LaA2>5<WB/m]`kco>5`<h=e=C6dgYS1j7]l>g6NH3R:GFC[L[
]<gW8E/HEhEfi73gNjn17F<UTATn>[U9=[9YmBj0_OdDT:kGLkJcC>oe;X3F>0<d
[8ZC7@D8ckeE2NXiH^ZWARKEdSjg7L1_^4bU]IT0;N/`dgn?KNgl?nk0]X`REiNj
OPLg0F3cbWY``:kAX>g;VS>6Emj<Q4IjmCZH^RYYcMGR<=0TfHMXM45LCD:aVPgB
IB?/^j>lTVRd6;90^ZN/XV14=M0U//ed41M1KVYMM1iSo]fgAOan1R;:<1UZ<d2Z
`A6=:m/b^kC:=Y`G]RKc3=8h><DYiJ<QQTA>;Gg;KQ;4cE5QCDbXM3f5c@=6/oE^
ZD^Z?i1]W7:aU6]HLZ54=O`eROQ[DEDIXVZA3d]MD_?[n6IVC[2PSH<VGo75f<21
@i;n=N4[CBcKjl4L4:hJfLAeiFUi0@F3BRQZb_m191I_iJM<OPAgg:ZC`ZeG_l>1
C=FRV8lgGYHGS=ZTl3>WjbWGKNI7f>cnA;3Db:[R5>L]W93Y`IblF:hN9iR>l14J
V]b@0b30=A8eb;5TW66YFdn5b22;TW?m<P?A`3DZ@eI1bVniCk?6D<g@]6e:4=]X
>2eOeP0;CT1]5?@6D8KA30M8]Ef`o]ih^Q>YT?<[fgmiaXP7Sbb5@RRk68D<l]JJ
WcKb>F[@Z7bC:M6dO7hCNcRGWfgUG=?2UMc/iJN]Nl9/`cLURZHeh]_SdVl36I]l
gfg`MN3boGo`SSTb2VE^I7=dLVEQK@YUKVA_HVX:=B0`86mRJPXa<CPb2VE^I6mR
JPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P<b0`858P;e9ULfmeLV=U
Lb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh85/`830P<c<d838c>5d:
?Sh:IFiTKf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@PFb0_D4A682mDIGQd85dP;d=_
K6mbDg1QHfDP?3`P;d=c<B0g830PDR0n?R0_AVm^M20l?20_E5@a83PP<21B2RmD
E38P>B0`858P?ShP?Sh:IFiTKf9Z2S4`830PKf9Z2S`l82m<IFiWM6PP<C4P<21B
82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6JFadIG8P;dI/HGAUA6ESKfAU
83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj2B3B>dPE1569BH1@0XJ4
9WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5iMf<J`W_[CGcgY[maeWO
fNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg0QP@0@iH0L3QIVH4AoQ4
0]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H02TGE=San9QOU0YAC/lDI
<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4JFLhI_3BNS;]@gYXUhJ><
1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQK8TbAA@IkXWb0P08U<@i
_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR<B^D`dgQR7Q<coBd38h`
5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQjneGa9^c?WT6<WUWOK>b/
;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<NQVaNT/CR32L;Rnc/K7<1
Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFVYjI;A<c<30jGcfCmma3o
hl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4OmGQOaPf9`LIOYe[56Qe
G`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA[g>?<W[nioXO2eb:K^5<
@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=780cL0?N8024P4P@0iH3
;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4El0=L0/<P4M02XK1Bc01
gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@4990nM0VZ1PZPjZQ@e0m
m2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L24O2bn14N1FL1aO0fn5:
^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@14B5[TB:T0ZU5VY0>Y1^i
SDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<5nHfIQ0cPOV2YF;E/JIH
9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n^1QL<Vhe[PBg3mN<^h3[
``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09FPA[PPlQUR0TK2AD41X8
i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V691MB92VI]85DBFXRGBHm
9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2fDhiB[U0ND1i@jEB3JQ^
e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?U=NGMiMO;YlWGb5oB_jV
o;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R=LEA9KbBPI:g4TnY@>V`
dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd2FDUIE_U:>DLiA[U/lYB
1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZKRYlUB:EIYD1UHnZC5E_
eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oTo8OZ/;Z9N[SjJ_G3jSgZ
TaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[UF^NeGS2EVNk<E6HU/h/i
XJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MCMd9?BbmH;en_DNnQ?U6O
[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[dBZSFZ<kaSQS]W6:lCkS
FbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`g5UI[4KFX3W3?<QlXgVK
nB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4VV]MHgg7QV[SHk?>Y]gV
]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm3_OHM7HX^hAmeA7[j>6h
c_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q^1abTBiT;XaON72Qe5GK
UN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W6/l;GXRG[eNAEjngT_MR
kf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]OkC`@h1:`9j0ZT14H4EPLn
2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dEnW<H;R`d[2K/NKQEN7ih
M`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFGAD^GF2aI/nA6S5Z<8:Hm
5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?[Y1O`EUa:QhK7agO4?n9
4l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBbQ=54UlAMRF=9[TTEBN<2
Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[GC<m9kd_`cBS<4>jbVWE
kUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMUWlYAc17Vm>BJi6k;7LWc
bO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?KB1]B=W`bdK;SFDK
gfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gMI[>]J]^G8UkAmF;;hX[R
CbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9URFEkId:kPGJgUc?:Rl[Nk
EnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^JmjW^gkIgJam_G_mm]Om<1
S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemoA>e8lI7?AhE7YLO2SgGE
>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ>O7RaoPOkih<?=UiRWfZ
jBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnKogcdS?JIV[?:Id_?TLhE
W9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmNlKUbZM^mnoaEUj]W[SUM
>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5ONOjGO/_g_JjONF>oidK
0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W2TlZWZXo[OgEn=MVZKgd
k:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<nHcMN[7daO3;S9OChhFo
:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMTj>CCMfW_YZN:gZ^n?oJ1
oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YUKVAcM79UHFd:IFiTKf9Z
2S4a830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:Fb0_BD=3@V5cIF@P<C0P<21B
85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=IFAYHD9_N21K<20`
83<c=20b<cQM82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n?PYUKVA_HVX:<C8P
<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B83hn2VE^I6mRJPXh
830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`IB0_@V5cIDI_
KW@P;dAJBE52C2]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb2S4c830PDR0_AFiS
KfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0d=B0_C65cM4=XHG8P
<C4e82mGJFAdJ7<PFb0c<c<:<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20f=SLP=SHg83Lb<R0g<S8P=SHg83Ha<B0`830P<20`830P<0X`83Lb
<R0`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20e=CHP=CDf83D`
<20`830P<20`830P<20`830P<20`2S0P<20`830P<20e<30PGB0n?PYUKVA_HVX:
<C<P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_A5Y9
DD9<:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa82dd>34P<C@d
=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6EcHfE^M20]<S<`
82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P;e=dIFe883Pe
82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU<R0a=20`858P
?Sh:IFiTKf9Z2S4d830PKf9Z2S`l82m<IFiWM6PP<CDP<21B82m<IFiWM6Pa83Pc
<S@P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EUkN5CE]EmkWg?V
W9W9HfKbV4OVMC:IVBBCMb0T990QV@WQTAP8H2HJbH?499:J@PQ22cNRR0A44H48
E^EFTHLf@j0j@:6D2mEneeI/[e8YEf]5jmLfWfd_NUG<c5gWC4PQeo[aQeo?VKGg
F_^ieVn__LhiNoYF[6Z7F1P01^XJFgXk@;i/g`LP@U]?BfmDeWf<nOjfoSikE>KB
0ISU7KegmdAUh@T0UNG^iF_6nbNl2:3^kFa_FAJ]Qjl`;n[4PZQ<YV2Ne]WCMemD
eQg3O<[bNm_6ja<N@mWLdg;On?a`6FGkMeYjfZ?]K@fHYoGN^k9_G3ISG]JkXWfl
?L5jiPdPF1X;Sh<BkP4N:6S`KP;P?eIIP<EJZAj_f/6O?;dd_^aCd0Zb_;CVDCVo
N?k0Q/oK_g:[]`]OH87bNW/YEfB4<`1R2=J?Z[M?e<Sm<8T=@KdW17>@bY6V8WTl
/```@?K3HdS?8S7@AKK06ZC=B4lR/A?L@IB>TbdS[>0m@MJ0RLceZUWKXTBScJ1B
fghM8XYSCm_N<Ga`TQSA`_N9LB@FU;=Di5Wb32`36gTNW6@]E4<jfG<dHkV]6J/>
@RoB018SYh@L7;4Ff4jC;72b1?^h`<ZBUfeoc<nfOIPOXVC4M]HMHS7kVADUKkc]
S>EYfdl]Mm]>8af>EQg:`1H_f`iJU]]fF4=TchS]LD^8H9o]dFbE1K^nK>_9f6EK
URoGcmlEXXM7K2EH_lB[]QDERkJYUR^fG7M882QWFnKK<_=oJD_3S]S<SX<j_EZK
fK;3=Qf[[1JoNc[BBG:8k8E</WO4>MMf0UTdmnRLS>9M8O:mXmGYnLh@FN/]ZTkO
UE7]MVK<]cTcZ]a^i9NlaSo8gl7?hP]h3io>^gRACn4C1IfP4N:4644U208O8Rn>
U=/D9lUQ:4MH3QlE508G8So2@_HTNDT^O>TEPAFX049R:?9kM5h2RB5bn9Q6hY1i
FB5cRQ1ijFRdj2F_SIDhEZk@D8W715>PA:0`5h;TTI02=RKgUa_:MC>e9EFnOiHd
bcGGDllo_`c44]`e[khQN<PB21I8C<@B^=kLL9giYgWO:ZaZ[o1hiReLLkBo]k_3
gnk`=c_lkDS=`BgmWHKP@:_MOZBkEjZ`1aUGLf]KYiBg]0Mk7NfnH;O3IcoB;oNK
E=dQEOLkO4NP`knXhDR7]mdgd^o]mc]JO86S[AD[VVjJJo?4G2/Z_VJ^2VV`5M9L
[G:oBG<eBMF]dUa=dUa=dUb]gUIi;/UhOeMmaLXnm4jk_f^N?IQN7ibcX;4QJ6l9
n49T?aKjEP5g1SCL:DSW1/34iX8=8?8>dRDY3bn>O<Bm2YY`CnA_C2T^jW69J;Rl
3<k08k0GQT411i1?Qk]P27i1^W5_g`W7h6eRQAb<_Bb4H3jlCR:A=j43W/?fOG0F
M/8AR<4n?I24]M^8<k8FIBob[O1Pi=lQ3H[Q8CP59CSZ=QR=78`LaMZ5/1P>`F7/
oio4@Hn`2I4OAJj000]`c0Nai/g8o<P`j20;:Z0>Ban4dlC9G8YdPP5:DK^Wh1WH
1cn3_i0=i5RT<m8O^A1i7egE06JXag/M>DKNIhKIQb9?AOhD2B<BjI29/cK33_PQ
SSn<maT<[Gib3nTS>lQ>jZDKj35f8jL?Sb4>6C0KkfZh5ai618k3>OPkO44nX@I6
`o@aib=C8ol3JYR7ETZF]4<ogY_`gXHfWB@:TTLZBAeIAihP>lU_J2IMC1_XJWXO
oHRYINiTeS2oHENb8maFKTRQ3WlJ>AUi=O8Fj<42Ml0:F8oFWHD;L1Fn90b>IBI>
DTXZb5eh3i2mm3SIAhkC>W:6G:27b7_T0o89^DHi6T>CZ8OfdAgd<3e;OlEd<C^I
9iWgV4oIVAcUmW4O:Yclkl:]hLgQGdE:8nm7?/L@:h28:e<1]K0DF]3JGYP2ohIF
_8Cg<:kJ>CP?_i3_3hPIA^5cA068SYQ80JW1^iKLASY85gVJW<3k]:c;Ia@GPRZY
U^ZYVMKCE]Y31nQKM819HC:I^D`S<hcgJlcKc3GV6/^a2F`B>i^M0e_I7WH?g__I
0n`8n`IG`/gTJ[TUg02gVM_:]75_LVl[eR^f:DHDWbSnRV5a?Wl__aEGiaOX/cm3
Gok7aI8de;h0_P=]a4MJHAN^aSkB0X?XGL_8`hQG;jA7VYSec6bJQmi`6[j7g[X7
e/5ViTkH5oT]L`P^XZL/ab47h0Ff0RcLKUbM3I27GSAnNc<b<m;M;VNJ8eFdHlPg
YiR<1WebDV:2CZ^9SE6[U0:_h5R64/Sb>jZJkD5GLi1e>JZ[/bGIdH85;CLD=>=F
]PN[KVhC]4_mF[3ZYYINK=TaZJDgf]8kdI9Xk6E@UYeUmc_/`Eoj7?H@JEc@P?`S
?TO07QbEnAZIOdcVHi4GANaPma/jOOHPJKKkPeGmWH?nIUmf5SW^ACQDfEUBh?22
FQXh29D]jc30@ZGD`Qld>GcnX=61?=HaCWo;/V3MPPJo;dDD0eR6A@/KL8k/[:hP
jPUKHYHiUVd9NJ6eFN9JkV`8<Rf186fFa]9jPWZ7;jQOnj7Q7n9ec[oeQ/XPMEJe
]0mF1Kg=Fa1LBFbFY9J]:<f[]n>`M6>P8DPfSR/QjMR=VT[ZAYl9c^I^Ne3YZ71d
3WHg8kR`/674i3G9`CL8M@dSAZmA5[:cSQ_FUhYXoO7/FMVcY;aD=:b?iWml85[n
jc=BKUQok_NHce/h0@2A473<@Cf3mSIi4PLZFb`UkLD`f5J<>>4E86QV5nYC6JCX
<h`cb3WW]0@7jZn[dNV;:]OLkA]A6Tgb@jPRP>fK1cGCLJF`_LIQ7o`DWmK=S]6o
g5cB<UjRL6Xn1JUBF^P9G`VBU^]l_oB`M:;EW@I7YkBnoO:JX^``n6lX@5V2A]8i
V8P?l;X6<FP?H06nCFK=2h6b[^488M/28A;I60:OiCRnXc9;kl;Z;<WE^W`h?`[I
FER@:B:GTfF_`YV[95na3mX7ib`K]5OI>m6IF:NLHdGkH20G4Ja_@9aP4LkX3JA<
/>f1`7@L9eLJ1k]Pll40S]0m?P;VLU7^63K:bl:7:N>ZJeS@41c`Y@Bm_P2^0[[_
VKZ6h1Wdg400FnE?J8XJ[n/bS>]LP3[WIf9mHG@DO7LI`242Ph?BV?D=3S5hIW0`
IE3JKe4iA61bPGNl80AB4`Wb41VX`kjH>L@DN@e4QhQZ1BA<Yj1;GoLXO6OoIXB;
9_C6W]=@fb8IhN9_2N6BFd5hnRdQG3ZQjDd8Uj7>YA;2<oie2<nl2N7bKdKH>j4g
:ST;]OG:25MlB`QGgP[2_U]2f3nQjDd8Ej7>OPWQfOljQ:]_@WS>=b<lMd9_E78N
JS]GAWSn]hA`cJdPG7];2=lfXNU=2=NQc[M922oheb6ll2J4jklIhDDCNZ>BRe7K
AC;2BkhUQ6no5H@KKPWQ`8BV=b7LR3X798C_V43HVa:46n?``:B`2mmjH;kc1/Sa
CHWC@@Dm18^i9F15fXgOGXe8cb<oc7h0`lPoaJj4QDSmn=5MRUB1gJjOmlCPElP@
b]Wh7H:OgkMdDGbSIh73W_bTm]4SXdV5odmDPPZoJ[kiRQV_;X95l7^bS5bUBnPN
nSZCb_b5GL;nUP_QbcoJ`Ek0ke06mJR<WS49^B5PT@A=2>02TR@Scea67W<NL`Ic
iFDh8F^oa7<2An9PRBL__e0[J]e85Nbfd5Moh4imFAURJjkQV@DR/iRlBnOAgCRG
gJ^2G8JH>32bN19BLE@lDHg71kEG=1m1K/eXOUj2V2@^9Yn5EGBgm>g;P1EGJ@KZ
BFFk;gW[ZTT3jBC<`la^MTQeD1EBQUB:M1D1GZ4PE50Z<E41ci6]Q67]RBZEDhMU
RAcWe643]IYSU2YF`A4e9@a@:bn4B<2[a4l0QE;5L2PMl>YRHoEj4oLdNEYUS8WM
9fjm2eDdeUhee8b=6F_mkKj?ZW`6:=NGUIOES9F=UFU;bXUFEe:2?fe9kZHLcc[=
?7aCHLnT1=UcPDdiQ_421P^HL`7?N=]=V[8b7RToSc@e@A=AThA2hV14aT6HKNn=
KWbO9UgJ>GKbVMOYHkBAKQiKcKAmFDU2hFYieGHS;Rab:_bVChL=g^;6f4I]=nf>
kMJ^YJ]5OTi/]IIJ15/lJd]03=f2EDoEE[O0iZMdaNLkC9W:96Mj/S4S<dBF7QGk
>jAE^2[IDj_i[6KdjRRDSiF?jTYbadXTfo;c:]MhM@HC9aRM2QM_H3f4<`TN0Qj2
aakgghlFT89YAE>W^5d>DG/3bhQfjG^;Eo39dCb3d7?[ZkjcZV93n0OTYEMZlanM
_bjljSoXJT9k_;MUe7bg^2f`<Oc^f0jVcS7]dLL:c>6B/LK^bZG?C[N=GN<Bm]ba
NT/PendYJSjhKNF;j1F=TD_LMkT?`H:NL/AKV/;]9[/haTI/k0JbRM^L`=D;c4<F
[CI9<Mg2a4a?DUZYeFYTlVVY9Um[/R_cSDJKOIoH7@FPIWCLO;@Lb/]7I@Pdj9MX
oW@`jid9[SQWRT^M[2b0f4A=0M5YhcFl6BD>V092:<^X33454:o3A30Y2PQ;<97>
QXRVC5?VlDACZN3n9]8T4;dSQcQB@J_A5B:0d`XE_4:d^eeJcK@RdL5JbAC]FO7l
b3_QCoofbNFE<jaWCHl?Qbm6h4LO_WR2c4kW?PaO>[U]OoR=l?U`>?cCPh7]7ooP
e=iOTQN9ol8OL?m@N1kmY0gm91K?GNkffSIYMnUXPJ2faU>`jPDQ?l5TRWG66HfV
]lGncK8Ce8c964P><2HKkR;9FVNBBl5c?</c?>DiQDXSX;G9V2QejP;29n:G?9[X
lFA:MSTUBo2NZZ7X3K8;J1=iRT]oXGeFgmaBDo`kO`/olaZ]9kT_k6cH6giXK?Q@
T__N`9KjfDA;LZh=L@TGchKOo=>Yl8Q/`c36ZU6d@HfWE[GN==k:/V[6R/NNB/6Z
DP/a=2J6PZ:;URY=LHcP16=/G8RXShXk[a/T>oGE:nS8dZ[RURd_Tgdk6Vnd67<T
8/=/kULk6<mGKc7O_gJFf[QCal8EQl9a`cPeGPC?:h0mQ88BB[`6B@_U^1J:NhQ9
;Ln/DXO8kCSciG4XiIV_B9=>W]0ac5ckjWGjiUS^Zo94`f?;Y?Ej2]L[Dii31OgN
a6VTF45iXRM^<Y/dD8hWU8K8GZlNXaV^Q<1P^5<8:TJU8PZ1<U;MScWF52?5]KeN
UA:<jYQWaOkN6kNg]<^U61@5Xk`<FAJSeZIeio?c<0heHASB5VXM17m?oIUnM>Zm
/OSCM3YgjUXS^oo;B_KiJgO8P32`<79I?QF:ao>n<_Q_Kg5V7U5Ye2TaIWMQ]JI;
fJgQB`AMS999:N3CU1I=S:GD@g<bBUlYYJD5VDjMQ^L4/c]EK`jA@Jm3Kk7aKT^>
VUZVZ/_h/S9c8YnANB3==3<U`c`ggUe/W37c9f@g7XHM9k/P2Ro6:LUG[hbMVmR_
iJ<8]5JW;fU24g=6LdJUl:GEAb=HN]6dY5@PARLYRQO1H4dA8MVN:18a5JIA4D`F
_DRBA4c@VJD=:foCnnnG@4U;U_KW3197hPW^dB@RnOLDUb<E@i]S9RT/`?2VCLA6
>4DLkVRgbbeU[ZUCRZHUT;PE]D/3^lC>PYkFo7YbK6IBc0=[7bTEE@NhoogQZOiE
NVN<EI^IiF[:C5I>nmGgMihj/G_`SLJ/>O^g9iTELK7Vg;_9LR7;T7eWoOc<nYo_
[JhN6]]]CVFHSC6:2XNg^__73nml;X5LTObW?o8^jnC>PQKSHJlgIcooP_VRVDTE
hZfD0m1K>5j[/U[DjTBgH;:KLS@i90>d608gRJNJ[S_9UB_S4F1D2X5JO:[9LL2P
BeJXTQF9;Z9CHI;4jedT@FUeAGNn15=2XEJ2@ZM=Y382BHjd:4R:Y4AmLV7oL>Uc
cJmmlMVU]H/:B_KCS^gK7oWNLMO//mcI/CoG;0R?QZn6`l5BAlgVMAnO?_S^bfo^
_^^8_?oa99Bi`=J22E;P1Fo^2dHbI3PP738`L`G]gTB6BEAHC7b/9E6M`ZNTj3E^
7F7LE6^bZ=ajXaWo7^:?RR_FSG/<FUIF<eYB8Vg7bA5n2QP5IdbBbPEa2AZdDX[]
AY@`]X]bK5LWakX`]V>R=2QLDV`G_bJfboh2bM78SZhBmHY2bAgXE0dDl_C]3oC3
VQG[GibKmo3S_@lHQjeo?OW[;hW^_la/KO1Rf`<7NYkMMgWcj[O>Tl:?l1Qg>XO[
FQ6ib;c<c/=CoUbBhgfdF3W4kM8mVCRD=9BYB4mc^X_4:W5ffVcgT[CKgAeYMk_F
a:b9GA?GknQ;jg?f^OIK3f@U<:1>h[;IW0@`9JGXcHJTk<BLm7QeUn1b5SVY<cEF
aGXB33lgFa9heY:caj?>iIEa6/Y3[YQ[/QVB3Fkmc7@GkdhgiLOIg9ZIh<hai^F?
R?^SSX=_3F<UT^><UFR@RdHHJO>EU4Q0hk=dE=ZGgiEmJCk9YZhTYlTUa]U4D>;O
IhC9`[g=IB9WdF5IBZ919?KhE174e;QH`JdBRL^YE95/E/CoC36aJ/dR<BIS8^gF
j8=EO[[:Bb8ENG0UY7R6[ajh;jFGTecRLT]KD]Z^_0=iAj[/VSHR_ihXL<>jbBN2
dgMPfM0<mlY7=loZnmga_mmCB@ma[YU?MWCidf]GWjgXN^OMCekUbB^T[S7_m]__
l:LUFm9B<nOL?oBCKHfM<`YVegZ[<Xd9U]`/oa>?GWSWFOX5[YmlAM[aOhR_^f:a
D8?o`cS11FilWl^0O?217jYP2MH@o9LUnWfQ`5KPJibcX6:nYkYmNGmkGeMKRmcR
nZQUb5@S=B1e8]f7m33B4=8197bEQmN@OX_d<M;WTO4;NISP2GkCg2c?VRAGC98[
9lVnBK9oTU`eBJjM94]FgJQ?jbBiKI:lDY;o3d7GP[L:IFiTLgAbIF5]2VE^I6mR
JPXa=B0`86mRJPXe<CPb2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U82m6Kfid82mC
MF9dNG1U82mDLWEUE7U`IB0_@V5cIDI_KW@P;dIIETaAAR]8IFafIGAYHf4P;dI_
KWA4IG=SLVU`M6mb2S4f830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP
;dIYLW=d@fQQLR0d>B0_C65cM4=XHG8P=C@P;eMYI7AXLb1K83De=PXe=CHP=CDf
83De=R0e=CHP=CDf85dP?Sh:IFiTKf9Z2S4f830PKf9Z2S`l82mDNG1U82m6Kfid
A6EcHg9YL7A_LR0_AVm^M4iQKFDP;dIIETaAAR]8IFafIGAYHf4P;dI/HFMc83<b
82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP<C4b<Ud:;dUdHFaYHd5^IfaU830P
;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_@f5`B6EYIfQd83La=b0_DgAUKEHP
>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_@GIWEfUTM6PP=3@a82m=HGQGJFAd
J20a=C0`82m6KfidAVU/IC8P<CLP<21B83hn2VE^I6mRJPXa=b0`86mRJPXl?20_
C6E^IgAX834h830PDR0_C6E^IgAX<B0f=SDf82m6JFadIG8P;dI/HGAUA6ESKfAU
83hn2W=dLVEQK@Yh0KeINeQCEkIOncbB45i9N2E0>2LLlT2P_0`5INB82J2PAE6K
F=44S0DDIBaBMJZREe_5akFeIAc]J9f7]fZ]AkA]d:U3Foa/kk@M>mifKZONKjIC
fnVmMoPjMdKmfR[9GNL4Z?Q=noV7GloneUi[kKDOjocFg_]TkgB^FQf0F>P66^XG
n3^FP_:H>Y3]JFkgba`O`bG</YZk>WUI0f0M0?CbYAd?]dMdcM<0F_?3bmN>]4mP
05C6UX1oBL@>]i2G]611A2LCTFNe]7N^RNR6<lSCUjm/7[4K[Z6^JoN_6ATO[Z3>
[o2g1b;eCGG8/cYF?]8iXZLS;nQH5ARYCccXgfn1H:TJWX8XF8JL0QfVARcjG6/6
1Zfb7ImI?Klj^3Rno3[X=HZnN>Jo:_cg5ikOo6GPUSgjBLeGF10eFUoVZ^a@=T0<
@O]@m9=S5ZDMI^XP=>@4HCYB1I8C:BMWZQ6jbA7HPo@L4Pf]I0N/AMZ>m1<TIT`j
RUXofM77J<BcI2fTTQUR=<?=CCAaAVddmk/PDIdib7eXo>@L<F7d?RJV_UR8VZXU
ci53/0@hlT^`TWE@0`jbogCfL/j7YZ?@PMB=A2/i8DOk<XZhlb@G[0c1=SK8H<S;
g5l:lkQ?2h<DjN=N]`LII:mUX2K6L`?VPmb_c@mcii6>Adc7/[76bmaAlg9^KdJ@
k>oSWS872KIi</9FVk7YbeakMRngY52aeoD6ZN=mG1WJih_AG4VYQG>J[g;imZ26
X9iW[^<V5;k3IF53[<ISYeIAcjFKmg:Cd9AQM]/W8IdSalP1V40>m5UWL6MAa=Lm
?Cfk]3M8OWBjaU5X3I9eHTV=XcNkaVk=[^>/fEEf>l[cgeA_DCnTWZX^D^NX7FZK
fZ9>DbMZ31ZM9ThCXm5Z=1YeT;c@El6YcY7SD86`73n]DFWH87TA2iUci8ABN>8E
3J>Q=:1938KoQ9>G@6:@73nSTbDDGUHYTRY8CYb>59d@>E`C11S5X:=T6C?<PB8J
2VJ0A7H5EK0e^J_2F66HXRn[LWeKiU</XgW>]cm6HYIjJa/ldS6cEbZBQK3I>e[M
>2Yl:nmLSJI0IDi>kIbeYk/jfYJj0h;K9kP3B3iYAeN;DNY^h_UCKAfbPIMXVjnY
^DGVoX3D8@ALDY_PhTme:Ng^<2nEcEf2ja@/MLoeW5XZ1UamGF:GFo2k_:NK:ULe
SQ][nmQHZb[obERELVN[i;6JU7IgS=DXVi_T/A[U/A[U/I[49VD/nNGM[@fESgCR
k>CM[KFli6R@Y/mNh95h_mLE94N`d;DJf07@/Jn2Pnf6E2HO>83`QdQoT7UXG_Pc
mR;X@^gQoj<WHe3kIJ925ND`0;_P09`45Cb?/P<F`CihRkCQfUh8In03TP7ghMk;
@13Zh6dB3[l7Bn4GF;lCGXMWh1C4H9]fB4;[KV8=[d=MA;T9]XAo1UU@2Xo3Ze26
_Nj6XO3Al6VdcX5iL0b>Ho_O484jaBB4G`aO1@g<aSjgX>FmL5gh91PP5bZQ7T^g
`7URYOl@KP4SC4K_WXE3L1QNPknBcNA<^2GL5KhDoQRWZQ7BX@7CNW:6O4bOI1h?
?a_nWg08TG3011cE1g_QimSoBD`3^;FjbC;BBOJBIbRAfTbMHKJb:J5Qa24KZS7E
`4[HQPSd`b3l7KhRGe16FTMgdQO2c_0o81YZlBgU=`U05jHW<>g6McY7E:B0C2?e
I3eiVSa3;U<CZ7VDQgZDFT=mA/nR5m9[jL_<8d`O^i?MYhX>G@nO2el<_`lYH8J7
H1E/`;Mk7Bk1=ORJd=QG>[6BbJBB;<;DC@i@oN@`jJOZb@2iA1dSObBOT2o8CHZU
HZPT:XOZY?IBajWGZGOYE_XInROd7nW[c1BFHPncWjZ/jXm2CJ7]XGO3Tl<OQko4
;EH35Xa<9Lb2aN37]nf0RK0Agn84YY<H]D6h06lYjA>B3T?`9J80a41BBA6IRFTF
NH0/9JgT83V;jKcRb`d:0d55DGXZQDZW6ZPVZYgZY]jW^^TdNP8mPei0WlCd9_d1
OI>nbK1<0Y?4E3?CHBOCc^c7M8AiW^USO/^F/E?HFNal]Y_Mc^jTVmWgf0mD6eBk
EGfZ;eAo`ffaC[eB_A>SlaK>fMM`;Woc<2@;_Bn25M1<G:@9NS4JQhTONW1f;B7K
4:l>L8@Kj@ed=EF0/n4lo0QWjgiH3m_YQG0ho9od<OPmcYCUf6Dgo1]C2FKfaaRM
cE20/fPTRMTC/QefVcE;b;C`^>FWYjFJS2W9BHT91[d^=RIJ6jEAZeR6YPST^XDZ
7boIO19S4fYZlVAMl6>1okH27biUGZXJGdORiGIn=8f[:F;=YGOD52<eaK6JA<NG
@gUN;^lFN>TMUl07bH;I7YAg^@@_;`dYlTa5gZ?8/BQK;=R0Ma]KG;a4O;aKZ^YZ
jG7kG7ViY5m4>;Ai^O;68D:dg;44doc[LH>5JG8=]i@Z^=bBBD0IKKCEkElReLof
^5eY5X/Gbk1XSPO7b<]]UM1?f16cA5Rb8bQ2TdnFo0/m4^ggBYA?kT^O8jD8;RUU
gJO6KmAAbKgc=Z=4FJ_lPIhZBOC]@71UeBM[oYfXeCK`f2feeN^Ab=HA9f@Ofm1C
fMg8=l7ZJn>U::5BJ>UYlb6h<<OCUbZV:Y^_1?FN?Y=XDYBlg7kSQ/TFO?_n_:Ui
DfDnfF;L4>5onIM8nNl6I6kL<?PWi;EcaP0P<P;2M?AChY^E@@Ad]UC>0ZG@deb:
>>7S9ORJ[NS?=8W2>D=K9MHjgBme=hbjdN::>>M[LoE5VE:ESe2U5n_kNWBC<59H
GbO`?MOaJndCQ_hj_/@oDZ:bjZj3K9@3?CIG9>8OUK_TSjDEgk[5:;C8lNeBHXZj
H7COEX2j38g//iB87o1jSdGR_ER0_bIcJh<@ENliALQ^Ki24]`K1INk7gjSdhTEX
cYFWFZ/;adLU;aL;9UQ@^RnG[l:AZnBi`_O`?M>Gm?1EO0]>9/JZL3@4N[ciR623
1g62^CRRj4dK4`=NkbC/9eo^1i]PmAh_m]0fdP=bYBQo62/Ei>;7U;KENfIkY6iG
VRBj_1P5W;h3mAiY06N^eh^e2/LlAHoG]aY7O2i2W`/WX;dhdP_nM^W6;[`m?G:O
3Ak18Pgdm:Ceb>/]XPL9g5TPSQ@4@JhR@ahTgOGH5YUPBE=RH14/j9IGaW@RC^WA
6HFofKlKhI8a_k7UoNQ]RH9`jCe2^>a^49idE`Q?7_=d7<;Uj?=T6N4OO7l8CaV7
L<Eg8bb>nHe>CTE_A@GQbW^4l;Bk@MQeE`Rkac`MQg0En^bF4JknoQ2^6HO`m>m6
N<JHgnQT;GXk@d6hkQhQ??=^49ieE`Po<>KY>8C[dNL7I8AWOgl8caV7L<=g8cag
c6mdLQij>eM1N?hm@_S1^d7HLeL8NlLl7HO`0_CI:b?ld1S2HYX4]no3gGM/^g3?
=nJ5]d6>_iAH0e@bSl0PTXQDR3@ABBjKRNKANidH?6dTXej8G3i/dgS>HU6FWa9H
29oS6N;?E1LMPkI:0>HBW^mX_2NJ5[VkdN@7PD7Bj880Ui1T7FGj2/[8eLQYi55G
h2bf0YROLaIkHY4G51K[;GXkDRFc>gS[cnb[Gdl;<S=_hUd0NS:8AokgfJO`Q22L
dY0P:AIS64HM`jQkFM1FAnVj1Xf3k`nG@DG5]GL:2a:LDlSmaGY1?oS6O]_^0OY6
Ch;gb=L[j1]:Gb;jWL7n53;QR3R[Q:UR7VBGVEMT[<_H@YjP=1<d2dc;C8nI7T]o
bLA29XUWd^=<5WFj2NmkF2hn?S=1jdaPNFje9C?6/U5MV[`b<lhN_hT[cLbZ5V@o
oV?XfY3^n]1EZ2PO;ZlHdQ_:lPdYI@BiXJa<SaTd5QI<Fb^V<jHHZmhFKHQc@5BR
fT5<C:a>jb2J9<c`iT^W8o91Na<dUQPZB<Wm9Lj9=R5C[E8;:5^:34V9JUDlDF61
9LTbHn][0i/Vc^UMgem]HejQ:eLCahe?eUJm];fYM4TZ7GL[^ilH>UKF>Q^F[Mnk
/gK[^Ji;XA/oOf5MMJ2^Y?31]V<:;XGQ3iUDMSo6OU3TY/Ldi0FbVo=FIjo>DoGJ
B:dVAf_<BHbU_bY<M<KRSgM1C=@kMA]SH`_CW5V/fUTHJnbe^oA1_7F;eiKN]i;R
/_U=]9dZ[Rjj3AG41RZ6:XH@U6_3WnV6M38n<SH:92Gi1BHKA;4f/cGCYP;J0@b]
:D0hdPG>0JUFXh<`A8e`iF>FHDU3c6bH8EPi>C9H^W9If[@9<B>=3>D/CTi9;Rj:
0:MB>c=8LM5]<4jDHL@C4R:H@I8B@B39WohZaU7eb^hGGSY//2JTfi83DeO]2iaa
fmPnL@E9n^Q_eKUE?m`Hn_^GMY;biXj:7niKlg@G8HMXRRoM/jacCNFjic[NO:=o
biaR<gNZnie@2675fCdAie/nnba:/K1@c8bR]9YH@U7W3BZEVU8AEZg1LkEJBjf>
I[nPHm@<7B@Y;i7NF<d;fR3aW6KSZn<D1:mO:ao6FEF1[5aOYZ26`9DmLEl>/eig
8Kj`P>RSR=kR9<GjhRA1Codbi2C_3^nTm^bkO1V?i=^77`faI954kkjen:NQWlVn
4JP<Gf7BlGj6Qg=RCXeQ6dNEaE@U?9S`L08cBA<CZhHHKGaLg6Y3@X8Q;Yhg9:PQ
8DFKhTC7</GDf8eaLFK3Y7R6LO8GcK5jMFWZBRSU<j/]THQO7a[4H0mE36>d[ehK
SKBl3=1WM1TRXLOH6g4m>8`LRJ9/M0INS^3E:/nVhiZ8<V96><H1ZSC<=:K8fY2S
[B^G`bg7^S5QG9c]2KPPJ5`TaDE<DR9UbLbb3a_FRg>Ofom:Mn?Fo6OKZLn73ofP
::nnm@8ag0`=W@cm@dOJmdo>N?^agUoDR54doF9XUBg14W[S=j5o_o2f4/>IhHlH
PCd8JF27Xf;IXjTTAF?Ef4dNdn?`1=TFYJkFJ2efRc<^;Y6nZ7JV/GHW[YE/JU=6
ZGiURYHZefHEYVAG>aAPQ//NZifcIUfn4KN9TODP;`PI86DIC;CJd_WhI52a=Shn
`d5/BET>B4m0BEhCQ:4iWLE1[<Uf1iP=V<U[@]T[B6@1b2]P4fW4Jo_T9<5Vaef3
nPH>8A?d^_/=5/?8/TQ:C2jVZeo]d`UC]obhCc]UdObf<b@Vm;m_QJi<GDoZ=^gJ
L:Cci:5Mk<6_]/`[F13jkm2]Qo8LWeem8gBI5>9EBoAI/^C[oo[eiQDGmaoH9]oQ
DDShQ0=h3oG?7WWGClCK^FBlHC:22CF2=f]4ZJ[2oaZPbS^oKWIECTePNENP/kGI
[mA@c9QU8ADPRDSeB3jT3ZC^l<R3<Xc91?NblG[A7G[a7CZ^eG7]WGOX9K;noa5]
1L0:IFiTLgAbIF5]2VE^I6mRJPXa>20`86mRJPXd<38c2VE^I6mRJPXa>B0`86mR
JPXXKF5SCe<PEVEbLfU_KR0a<2ha=2hf85`X@WEYK6@P<CQ7>3ML:B1AMF5bM7XP
D4A6@fm^M6EhM2T:IFiTKf9Z2S8`830PKf9Z2RQ4>S8`<CT`>3<a<CTd<30aFS0`
9c0`9bT:IFiTKf9Z2S4P<21_HVX:?3`P;e1bKfAeHfEb834i830PDR0_@g9UHGAY
Kfi4HGAU838`830PDR0_CFmTA65dIB0b<20`858P?Sh:IFiTKf9Z2WQbIFH:<20b
<@X`<30`<30`<30`83He=C<e86HP2S0`<30`<C@i>3TP<30`<30PKR0:<30`<30`
<C8i>20`<30`<21^80X`<30`<30d<SPb830`<30`86hP2S0`<30`<30`<S8P<30`
<30PKR0:<30`<30`<C8g>20`<30`<21^80X`<30`<30a=30b830`<30`86hP2S0`
<30`<3@b=3HP<30`<30PKR0:<30`<30`=3@a=B0`<30`<21^80X`<30`<34`<STe
830`<30`86hP2S0`<30`<34e<C0P<30`<30PKR0:<30`<30`=38b=B0`<30`<21^
80X`<30`<30d<cHe830`<30`86hP2S0`<30`<3@g=C8P<30`<30PKR0:<30`<30`
=C0`<R0`<30`<21^80X`<30`<34`<SLd830`<30`86hP2S0`<30`<C0d>3TP<30`
<30PKR0:<30`<30a<3Lc>B0`<30`<21^80X`<30`<34d>3Db830`<30`86hP2S0`
<30`<C@h=c<P<30`<30PKR0:<30`<30a=3Td=b0`<30`<21^80YdLV5YK6Eb2S`l
82mCJGYU838a82mBKfmd834b830PDR0_BFiVKb0a830PDR0_BD@PFb0l<V4b>CUQ
<cLi<V@c<c=UHcDi=cMR=S5RIVDd<6<fICLn2S`bHC8i>F4c=cTbI3<c<fES=CTg
=f8f<F9VIC@`HcIU=chPGB0n?PYcM65bM7QbIFH:<CD`=S@:9BE5CdH:\>"], "Graphics",
  ImageSize->{290.03125, 206.66897455089818`},
  ImageMargins->0,ExpressionUUID->"fca4678b-58f4-4f30-a9f4-9be2203b1d21"],
 "   ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06=ET]_fc0<_^]Gl3H7@eeA
OV[0;RefjJf8Kl<>VmNQ:1H<K@Kdkhl?DEKL>2/2>7ZBgoNAX_@<mo0<3K`2`Qd4
N8;[fb?2kAjlo?Jg=8gB_>:o9TBH3h2nZC_jdXLkg1kK^W>oHDl6aLAlC2J>LcJ1
d0D8KLlVKRK084_BggB0jfU2lSKmP^[kcTe?l6DBO?l148J<01B1HBI[HdLNPo^o
aalk<8nnS^<HVZh1Gg_Oa81M7kTMQ[KcLG@K/TAO]kj;[JXQdVBMgP3c;@A/g`7/
K`5<13__gBea8<l[:6__C@oHh4HLG167Wh]c4kE<Q9FK0jaRhCRm=7`DRmiOl5Y6
of7aRYBK_/K@]M47Ue/d5SPDY>9i>F0L:2e3Tg:Dhj0MUL8kC_2=[J6[hn270D9X
jXKS^=i^Y4`;3V>aR7C89YZQ7U9JU^PCXl/la2bFA5CO4bHGLX9PS9BeTDhM`g0F
Wg;oVPXWANV5^IPATD<4M;J=cWB4cU/ZmGZTmNoTB7n5JTnYC763R^9k9HeGKCPj
kfWTaMIlh;D8eA5f@18<D4eYmj>]cFKnf<S;`ljYiL>W7Gb3jNjdQPQJc0EX6bd3
VYkLB@52j4Lj/dKe@_D:Boh^>PeD9G/kkm^NBJO<RjR;C1nYLHh<n_0^VeEAg1I0
R;Q1aie4[SY;1g4TgbK69Qm7O:R8J52<cnL]?Re[]66c;4]5CBch]7633jci_;UL
4:S6Ko/^RQ?aVHd7aHE:4RGdW2UBk<i5:TJ8VMSic75lkle;iR1E>;VH2A/D]jSE
79H9jMIMKQ_]m?GP8cX<l/nGdLR;m8kTiPaS7J8ONc8/LkdHdGfP7CHeYgKPeM4E
VlBF6^C_C5MiMRK3RT@gUR1WN8BKhU8X^M3U:SShbbE8N`UE6=A3@VcG3=5a<hAN
/4FKk4l8QMAUNkaF9a>fHR/1MfIGFAE>NL0PfMH2[o0jleJA0^jiP>O7TWBbG;hC
hI96nZaBX>PY0DQgWHZAd6FE^JLFIi1fRTe3PfVG/1Akg:88VBNM81@FD=jD4FhA
hFB;kNYiH`<>aaBV6>XN>dnE@A:[N1jTa1][S?eXRDOKk<6D/[HHDAV:PJ@kFCHK
79G2QdK=<10ZVEm@9`<6Vd2Z3lY9R]gm?mU[=hh:IFiTLgAbIF5]2VE^I6mRJPXe
830PKf9Z2SPf<`YUKVA_HVX:<R0`86mRJPXl?20_E7U`IB0_D65WIB0_D65bIFid
83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_KWAUKWAc83@P<21B82m=IFAYHD9_
N21K<20`838h<20c<SUM2Shn2VE^I6mRJPXf830PKf9Z2S`l82m@LVmSDfEd85/P
;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l82m3Lc4P=b0`858P?ShP;dI_KW@P
?3`P;eAD<B0h830PDPXn?R0n?PYUKVA_HVX:>B0`86mRJPXl?20_C6E^IgAX834`
830PDR0_CR0c82m1K7AULViQM6DP;dAUMVUSIE97@R0_AVU/M6Eb82m6K65dIDAU
HfmTIB0n?PYcM79UHFd:N06MUWMDDmTFQlnm=kg@4R8P9O@JNPTPdS]85@AARDV0
D0:6Q2IfA0E6514YEVAD`057Qb9SAA@;Ph9Re`Wb4536`E54ANGMS6/9kjdelmjJ
oLMIgmWW]mOIInmmekX0D?b21<9dF060=:5H5>k[`E`B4l_4m`8H404>F070hFIV
14OhA0;Do;dmVIVXB<Jcm^h^P6BkfbboD2Ice_moTB8g@b@600Y5eCHlORHGi@:D
Dk?56C;o1<[dUBTbQS4b5Z49XZ`RhlB_K?JWiR^kbIRG9^BQ6UW>6K`dWXbkD=jJ
9N6SS0BQG9PUh6NSO0MU_EA9VP3UmbSCdoRLC00`59UOc>LVXFb9<TDD6Nj9lP80
29C4>Kab3X_i>FRN07RVInB:18U9HZHAeiQYiNS8I_[a/e?iHS4[U<==hHQhC<od
]0b><1N0[fnFA@4UFFfIJ97][Ac]kEWFiVSi_mWO7WiCoCg8N_]ElBK/cii1S9iI
gfc/[2nm5P3f95ZK7K>nUED0]6d6@>GQ[4o_803b1@2dgYcc7XI/GY;4hP`W2h_/
k6ac0Im[;R_X=o^OPVo:_hHimiW;k_]F>jHG?h4SBADcIDGUYZNVBdC<c0`>UlmT
oOL@on?0>FW=bL</W9o05o65j5EAj9@9Q8UX^hDlPER@;V@:Q7oEhGlH=RL76GjM
JaAXMEl0OHDiD;Q91lQ_?@138`<TKSmj0Wg[Fa0a2/Rn_6R]TJmcSc9jo^Oj7`]L
RVkQC44RDnKf38mTLRFR;1VSghA/`@8BT0MdX0XdPBh`0RaP3Ab0<g03gR00Q818
40>F0bi80VU01;91?]P02T4af05fPfY`0=B1N]04CX8fL0IL15O03G0;3817@0Z6
`D/`0Mj1J@R2l10EXT6ZT1JT3iU2eQ0KFPQi@d5@>1@3aD>9T12B@?W@9ZPH:X>Z
XD=@?O@SM1Zj25f3nZ07d20d1_d1OH@AV0;CH@gH0;J0fK0k70Q7`/_PA7PEW0LG
`=_QB[PF?Pjg`QOQ6o00;8EO`Y<8@<P80m56F0PKlDA2T5PT0A4QJi4RY0:YAIZ@
3Z@K^He8TG7T0`J7XF6H61K66N>7FHcQHUIQeV9:<=FHHiQFC1OV=VH@<h7iPZER
eK6VF2N/?gH9=Q6KSBg4EV2?H5^`Uk43f67/>a`>al0IhQa`O[PHG39^=Jh4]`oG
S;^0jl<=hBKaN;`ZgQC_PPo1Lo1RO26n2WlLOakOSao6_bN@2EX4Jh8?8IHP96`T
E10J2>L8oH@A`SAAPJQ?M2:647W4G68Y/HkH@Ka972I>TaA9QR@GDR@YVKB1E4UZ
8UdV?BJm8I?9>VA7LQQI@5i?[RBO85lU3i8oD9@X9QA?BQa5@]U>>DZi@7U0ND>U
DPfXK]AHZYRjWEY?_DAmBWd_Ai<cUo>GhlV]Tj^AJiG[Ug/UCiCGUgNGGbjO9elQ
Od[nY_bh0U71@<5CPJ>`EZ56hKC2?HE9AIZRUF:8HYYRRF:3hSG5DBFlTX6B]a9?
ZD3Y/=8UYB4J@]>UNM:h]4fd>]YUfS0MAcNTnm>CjLGd7nRmm0UU9FEKiBSU7>DJ
iK?:DPK2<63h<e8IYHbCS;^<So<di[W?hloK=ZmYG_nl:IGi:VhZO9DRUFJE0IF?
ZTaEKmDDeIfZKJY?e31Z9VYQJ]UZnmD^Zhg?YlmgW/nMGcCoi?b7j[2jRGZhnV[e
`nXmjY<JVQZn6QTJEAZG=<He6IY^V/VJiI[W=<NdJ5X;]@AJiE[W]Eh`UIW^c5AV
9K>;>J6][^fW;M4nY=f[?JeSZ;=HIj=>/lhCGI8^FcM1]ebgDgM2Cd/_F2mO[e7_
XCiAWjfOY;m7_e]ob/3@8=YPRd6K`JRQRZ6oHIiQXn5S8jZAZm4ZXeZS>lHhHkIa
R_4nhe/V/8VMBI99SLU=DmSDgUAP^/ndc`a[iVPV=:/e^lNR/=aIFJa6eZ0i`cc8
O:=iVoT[2cf;F8^M5]dFGbc];5<]jb`OFBUI1EQ]]>Z`n/?Ja9Y[GF=mahIZhf>c
cZKMi[F]ZBgOM[o]OC^JGK3M5[]>^lof3_HRnbKk<@LmQgR7_@kgf7Af:;^4OMDA
jnSQ^<kaS><79g/W/M=9YmnMFLhYcPg>X`/<5o0Ge2dHL]5ahKPLLY4^I2j<GgQ`
XMAEfiGSF^_jc4gGSNMfa6g4gMPmfOfhnb/?B`nAAh_7U:NCia[?2ej8UjmGTEN_
]i;gH^mZkjLn>Sj9?Xdn4kif_Z]m;oQQo@;mM_[MlmO`io[Gndl4>0B/2NP:Y0A6
15H7?P/b2A85M@C3`@71^h8O;m9O95cD5P92o4=fQC`9=@aM5OYc62h/=:`Vk7Vh
EGQnN7L4;F95A4?4^dR?b=;8Ah^=5T/FMdK9AlE5eDM=AG]5UdE;UeP/FK?TAXaJ
S22V?AHO6aEk97IbZOOBgD^7hncR2^?^;S=LU[?/fW:eiJW;cjj@Gl5ILBXN6alM
ga3oRA?2ZNE<[_AO^GOU1=NC^hOkT^O6:nN=lEghIObA19N4/XCAA9O4GHUSBJi9
5DWS0Tm1]N1e/UobPNBYU92DXbTcZM6YcFV4]?Rddd8UHHZ`:edc?BNm;l<dXc13
^/YYeNiE4j90dI5<:7=II[^HS_i<mDR<99/UPeT;/fZbgVM7IIo:DL`Ai_CTV^A^
bag9llWkOSEV=GMeIkifoXKl`CG^J`j]QMJ^G=^iCWMM`K[QmKk[SfdPKDSIl<]6
bheU6mm^R]kDDJ1A/;iPJ;?_i/I2^D9AhKd]cU/>K<E/5Fc]gFJc[F[KUb9NdOER
bn::hTlUg9;[geUmEoWMc?J4kKfUmZGkMn1f27OLgNVjleRIHUUNfM2^h5f]iLcb
X_:g^eO/_UIQFg5P3fV?I8nd<ZRb_DZ_JTOEYnZTjX4JSi[V_NYk]nfMf/OKekoO
KGoC0Hd3a@Ln7Q@L_7o8me1[[D5]aF7LhJc3cn^Rj[ZoIgmOOdC]B?6AcdN5AjG7
`XmeeC_DecNX=i@f`XfBa[7SLLM_oN3e@g/CZnU@<j>in0@h8CWah/Oh7nnN33cI
NHYmZ^TWoIof]]1JRUZQe]cFRKJT=VUkC7_OjH3CWAg>7BdoVomlm8cfVIZcbVM;
ci7>5IbK>ImgO_92aXGaRhTGQcYGM3jj]>CBWJj`[]k;PIN_G_6iLZWK_O_lEIN[
IjhiGC]mWGfmkHKmSMHN^ijFGnanJNVekffmjG2coIKS[Hjn1GgWnUgk;mkf^WgU
S_nM6`>;1_[^;[ikoekL?NUmg_gA1jT?GSo<NSSmJ?eSk>>R9`Y?:YjZ?jgmeOSG
IZVmm>bPef3?/hQWShJh@booUOV_Cl<5cjW?:dJdA^Y7[DO?S?V<gGZam<G`bhbG
dn>5_bWn]_NEdJ^OOWOk_FMRbLC`Jm7[VCm:gZRn>O[FmVgWI>STdgMYkjJWR]j[
_SofPOfQnf?dai7Yk4ohCiFOSCmgO0WllWPVKFKVgoN4lo/:IFiTLgAbIF5]2VE^
I6mRJPXa<20`86mRJPXb=S4b2VE^I6mRJPXg830PKf9Z2U/P;dU3@d9QLfET83TP
<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=IFAYHD9_N21K
<20`838h<20c<SUM82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n?PYUKVA_HVX:
<C4P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B83hn2VE^I6mR
JPXh830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`IB0_@V5c
IDI_KW@P;d98@dU8@b]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb2S4b830PDR0_
AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0c<R0_C65cM4=X
HG8P<C4i82mGJFAdJ7<PFb0b=cP:<20`830P<20`830P<CTa830P<20`83Dh=20`
830P<20`830P<20e=CHP<20`830P<20`830P<20b=cPP<20`83Dh=20`830P<0X`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<20f=SLP=S4a830P<20`
830P<20`830P<20`830P<20`83De=R0e=CH:=C0`83De=R0e=CHP<20`83De=R0`
830P<20`83Pc<b0`83De=R0`830P<c<c83D`<20b=cPP<20`83Lb<R1M83hn2VE^
I6mRJPXa<R0`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU
82m2B4=9B4<[B6E/MVEdJF=Q82m6K65WLb0c<R0_AVm^M492KgPPFbdi=C4P;C@h
<B0a=3@e834a<S9M2Rm9M65/JF=1KVM/IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid
82db<c0P;d=QL4QUJFMXM20g<CLP;e=dIFeF83Th82mHB6EYIfQd2SDb<b0_DgAU
KDPP>3DP;d5fIeMYI7AX83@d<B0_CF5hEfUTM6PP<CD`<20_AVm^M4IYK6Db834c
830PDR0n?PYUKVA_HVX:<C<P<21_HVX:?3`P;daUKVMdJ20a=20`858P;daUKVMd
J34P<C0a<S0P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_CYiO5CE
eNNnIMjK9I=I<d]V<_<bVIW/:`T92F@8fB2;T20TB3@91<9F0XH8E6QD:10@AF@A
[1Fe443;429<A?b@XXSmZVQEU5Z[1IL^:Ogj8Il2VOW>Na=BTUIoo>6_kleMc[gg
gG^fNliimdgkdVD]406M@<?T6De]Ld2jg9l2T>iIRi[J`[2Nao:=FAg]cS3<aP?@
2nNdcEdDQ_W70ACf^@]G33j__`6PKFm]JIXMkPN48JLE6l8`6HEUG>^Rm^EQF=N;
iMB5RfL=m^_?8IblZ6Wih?[`<L;>7cD]JPV?Mkn<IEcKhW_K1f5aG6GKdYK1lJ@>
lG/K2;HJhC6@``;PP08=gPd0g5L:>c3H:oKSEMgelU?gA1Il3EZAC81kZQjAb_>_
MCohCL/=[g8;obdfb6n>5d]I@S01@4F`_eniIJQ7NPhcH`1ZT`8`4E<QYVa<BDWS
cM19m/:SV9k6A<<l/Q5FH=Z0j@U<c51]?d9mI6<?`o]N8R_0BRKiU8aSZ/7R<2^D
SWL3A=KkU><SllGSa8;BnhaHNR90?Ui1WRHoQmWP8;l0=eT9iA1?MQe9F>QXa:km
d8JY4a<]iHC/khW9M;a2T/7=47c60c4<>N[h<R?5lGU6P28mSU?N08?5Zc48nB8M
9ne?>Ok;?]Oa2ZJ3hJh32CSRZ6>oOJ5SJdb0k>Ya?6H?47aVBkQHI/M7ScXF9Fag
c<j@nR^g1jR3?Hhlk9oVDcYbLPE7]_fB8ldKh0W2:OI:Af;6Kaaan20>Ln:TKYoF
HK=_MHc1[QQkRGL<Y^?T0=T=RFAgSg^BhbF/8[U79RKTKPn@7alYSlm`1lQ:Gdii
o?J4LZlkXM;QCRSeN[4nk@e^3GLG=ik;i9:hN<k32E`dIn1e_8IGlbYN`O<l5b3?
ma@jI<O9@BQ4]Q`l`/]h=T1nRHg<LO:2e?S2<IkQ:Aih@b3d:BX_0D>07>cER3F/
79E9=EV0_70Tg?B2cl68=DKZd51R7C?<PB8l1I?0Cah>b61]E4NQ^E0gCY]GF_aM
FJ?DLc=?n^k;C>cnkAFeMOh3mWYoYUP9fN]_3SOO[7aWfKh<^eZ:TY8ZJUHLjFRK
?jNTaEGBj2YY`MCXgmSAJ_Ig=S^MQnNgRAe>?neYK9kE:YI=;OhfEd^aOkj[f7Vh
@gY^A?LL/K_3EG`HiYA<[C/lamMBg=?QjbQa=AGG7fT^F]X`K:d=@f/];OXgJaF9
TbdEefZFWQ^aEX?HgBb^eB2^eB2^eNa[U]HBRBnIEe]dKc]ZYk=TGXGC7eo[WcQU
AYgOfEAO721k/K5h6K0W@L>NP7Rf4ja<6SP0@QmQ^R2F`C]3Gk1W@1=L5?XO>Qn5
fRLV:UQH02OQHMP=Qd06gER?Qk]Q9i`Ulg5_chANn834@2[JGPH2D0WoCD:QMf0>
?8OSfn4DK8?3X<9W5Z4=ZhC=a1eJRK0?jlf`9_@<a44^o1A>@1k>^QWj@o]3Ak2g
1^j40g0@WoleLE676GgXUj5;`<<DW7<=m[`CZP`M0QdT@a5<a]Hel0YadaM2[F26
O<C^BOPik85GhJoT@M8KJPeeQ<j5?T=E=H<=J_5NAG[9Io@QiZNQ9d=o3PFA4o6@
R:/f`UIh5^LoQ?M9=:dUI05Y9e_9=/Y7?DSe<V]IDg00nI00IGRG`f9HSacXPm?`
3oRFG:K<]8I^Yel;IHOn5iA@PEB:U;A01mk[l=j<=1dW<Y9>9Y39I1EiW6`S_jDB
ZC^Y>^XnJSWe1Ee=cjAGd;mUkVEjf4g/CYTbn7GXN>Q<j7d`PAg^PZF`6ZTk1NOP
2U`S=<iU8fjBCh[8gGQgT]eD7mU3nZS9i2@iAadPOb0GbFEbWF8Y5FFTTZQfJR]e
T3Y5_DG?XkOACm1oX;mVa[4D^hOmG>KVOQM/3Vh8_QG:3gdFnPI=;0l2BZH8Z^4N
J49Zff0Do0BYN07_@bRedo0JW9G^Rl@6oO0=LP68SUQ99ZW2^i[L@NJ@NN@YlQ;N
[dRhG:E@49BLdU8VbTKED/gD8ZZCNYoZY:?YA7XB?H<nQ?LKm0OdMOXj`c9ja/RD
<A=Q4k>8fHGgGZJKjF7NI_?HLF`e>hg]I3N`VnQIk3_/1k;E//fb7]UUfMoA;5Ib
RkU=:9fcZ;>_XRkolf9876:O2Cn2FJBH=<=fU<HNdPAMZ5fcbG[TEa_4Qa[XeG@I
UHkJl0[l6;Ee5jb23OA<f1?jT3h0ie5C5^:DWK2?:@8k^`>Ulb2TXaH=g[j4a8Ah
[lLMihXEW6SbKM5FRmTDICCXMEY=Q4ZYT?>LS6EXRT1bRJ^ddNWg=?XISj^l?4F4
GDgHd7A;@b=^IJNoM?PH_e=l[PVkQXgdhLPi8dKj`R=m@b>9aUT01BW9cQ:GdonK
HYLc@6I<ZL?j`lF^NZNoGjYGBOE7YGX4ePD17g2FV5^;WGkBj2caUgJdMYDd5ZLT
TchO/T>ATR`J3QlXaHWm<:5Y5AYHV22>:?5KGLDUOX/;jmQ7^d^JI_/WCjT[:HhF
Q7Y/`jJJ>U`S9GVN7o64SJ[I[]TK0ciXKQA[CC?[o7AC_ImZ5>OB9_U=[V:oJNGW
iWn2=f/UVfkYm5?^dZJF[U:o[g4S<UL46dFXJA=25KE>W9IJFeoW9f/7TA1aW8nH
R^R6OH:kLKkC;gLE^EZkiSLRLj6V[/OZ/d[6e`nCjgX/?X/4Y2CgVEOW2dQmGl[h
U?5RVBnHEhO;;al:]kmkDRc=ZdmoRVE5cA03R<P1edC4dnnL9BgR@VAcaJ`U5kYV
iB:Ol:XWB>Hla6N2Wd:MXMeneSfabMmINa>=e^8`LXgcRg_T5Z_TQ8[ZLGaSUfH<
BP[7Jec>[ZoAFcNjn_lj_:EY/4GVeW`=HZLXj25MlI>VVoD>dEVjTNYF/j]EU6n7
95>4GNJBFaX@5UTSh^`gX0>OG2OhWOGHP=5TLTD0i9?[3Q>b^Ci0@V/3D6c_`aRE
_^M^k4hFEFeN<Jj?@4Xb=R@:F4]=MYKRbZFR[SRkW5dCIgLiBif]Z4b<FbZaXjF[
?PdiF5^7O8:Y^::_?WZXfU9O?`KWBA?W`DM`N5LmcS1oL0H/YJJd0AbDWXc>U?I<
[Y]Binl/S_KkR^]A2ZRn9bOGnDnRi]KGhjR<8D`AheGcc8<hIb;>6HWHWaFN1F>G
CYbR_Z];W;>fcRGhCgIeAGN9nbd<1`R<K?0==PA072:b?40j9n>cF;R4J4T6PT]0
]>Y5WXi2UKjYDARcOcn7LhK`aRM78kHi4XMcOb0>imd>QlOL5XOcQc0Ma^42a3UO
i?3Hoab7a`gSL>7gLmPgQ3LR>AjamDTL;_Z1>3cQMSQLO5/L;QW2M1R7Ba7W4Y73
IOli3YL?ho34knO`Y26l4LT:a7JBa>7:7hS3EKO3hN[Kh_0M@iP>ho1Ta?T>TL=C
oW<L[QW6hM[_io3D8K`AbC/AfjTBQjOm@1bNOS/L[[/]3]L?HCZ<`c<@igZA`gL=
LMPGkHMKkG3W2;<;?kQQWWT;bc5BHWE@A>GQ^o<jN99i7VHbmh8?hH]RWId6SLa5
4;2]1U<7_WCWHiV;ZAcC6]T1F8=U?WD0=V2O>8l9gmed>>g=lb0E_ZFlQ;0Cj/CG
le/^J[1>gm86n?Hfo68UD3JllG/Q3]lF_^^BP`;OQeAhbR=NjZ5QTES3/`Bl]8Rm
GZXIY3`7LQ3cCLB<4OY2:YNJ@jOC^aPK/ij]HInAaLRfbckVG/K3SYO`IJ88dCn7
kkDdWXm=29mIlFT1H33aVP30>D`RS7GjHjaSbF59HbWo6;W4hH[CT/BIF2cC<k:d
P]J;ZHSI7;SaAoK4]@T1Y^XjWX4P9inTUi0JJBf?CdomS0KFI;920VeQf5N5hnEh
7U5mYFZP^ZBUn0/X[>[?B2NdRbHe@[_0WQSXYB[5>FHR_X/I8g9T]<m6[f@Y9jmL
ZE14h4bbUHcLBB]FPTEEF6=>Z]ILZKYB<51`iNJ44Y2A[/lF]8RUDM2j]3=9kd7B
6j`lB8ifTf?1RMg1BNBXQ:/?ehUQO`Ja/=MGWL>D<]?I1OHOaJb<FD?FDG`R?l>b
`7:oiGkKRaHFHTTTHe=K1<iV`G<deQ4I6J]GI>]IYf>I4:/BO/;UARf>EG/S7g3T
a/JE^C@MYlg_mEoYegcMO`T:4L?2OZd^;deWbR=Hj_;b]9Q1@dKjQ1Dn6f=A^KDN
YDhM3g835dl/C8A64Dmh8fIhXZSA4?40h`5Xb=4ETYcA>MVS?:iHC/Ji/2iTjX`6
CQI9I=R014mJnn[91dKEK5oEEnIQS]55bdSleH/[BUoLd9`kfdZ[KbCd4EgKhX[/
fPF[]VjZF7^lhec`j[??[ba[ZLc9V3ko0?:5PX/XQ5i6T?@UdfMU4cTj4FBL@Xh2
H<U/1RblO;J`o?j`<96h@NjS?3DXDGfFdJG5M?4M_1SQ`/1F?40Aiid9Wc2;jAaY
GZo?B9c`6lhYHl0ZibRLLZHPRQCeXd1c]@3BZ_X71U0mS4:fV9S5eo/IoOEn>ZNk
>eQkl:0hGf?XONHZncVThG]Ud7Mg@ZCGiO7TZ;>5<TncIjGj_SSi0]j/=[VYNWF[
nT0/[E2?RHf;EM2<cOaC@eYJTVf<PFK69<WC:HFJelK5>^;CdkEV]fTRkhjgIS[L
fXWPC[=TI3h]c=l@YQDUFZfiFXF5:4a]GYjHX;2`_e1/d:2<CGVY0eT=BbC1E/FW
JQg0Dak:Tn:F^JdN>QVB82EE:]Q4?XWHmHhTR3JJThS5C5:H991kUDW4[BBYF>LB
<8_AfK0c2S?D154GTY:8YT2ZBSWZa@>X6BC:59FE:JZ6ei=6?5i?mZRh[4c6j<:Z
:eIV=9RR7>8HXh5a>KfNdHC4L:=VGF^KfE=AnLbIGdgIA7CG_b@CSTMVg7G1_f]6
o[Vg]TgI5?cIGh9ofkfKYZ[8QEGEScW7?Kdl:m>MTY`mlmS[`CmlgE5hkn?=2c>M
jFVanG=?GgUgdlJo<DYao`Zh[ljR3N1PU<m:I370D@`_:PmLYfPgbebGFOQ=Moo[
kRd/Z1XXT4B>faI5OSJXOC>XIDlL^_H?EWe8e24JJT8OBjLMTGR>E@2omnDVYQ>5
AQV]/WVcbSGci?<eG1j_DlWYj4`^CVkGZ>ciBEAZ@_jaO2Xo<m6]dg0/Ko?6VV`1
d^EcVN`>cV]?EE;fK6D1Ee1P<g09RMeaeW7A2KI9TMiLbmQa;i<MB50Of@k3E>3B
`6VDN5SdQOdXOE7d3KRgDo]CnlDm[SGUBDX@Wc?J60_4hRHiT@:HHj85R78J12;4
`VQ:0:_M9:1nHbK:Me2dHI4fa4TR7D_DA=[NaV5kOac9bTAiJPdh29M@4eN/en<E
2iAmcVPmDBn]_ZMn^m2J^JPiXiKdSS>Z7U[iL;jPj6KokmTC7L]<KUF<=S7Idi0H
9Aome_gKC[bdXn_]6LTCmfhafVCZ25_JG;:@CcJWc:b]C:amOGMinLj17KIHVUj[
TQFiO>GcGebokCTm^BC^`hk@9hbK?HDn:PKJO:Uk^GfflcHjUXn<XM1=V^`/YeG4
f9E:PiNg>ZfYVUBB05Z;`kU>>=4@g_1E0iL^BA/;L2_QCh_fDN:NFALUDdC931jR
Df1Vi4`NXYO7N91IJ1A5cMMWJDEFj;@6B^:0dADG=Y2BdVMe7<Yo[_6=KjmNF3Te
<fl_=FO;UXMog>LY>lFN6_Q;eIAPOo1:<>S?MeE]F?GE:o/o>O[>S[/?BkH:CoSX
Ld`eF24Jm_WBmUW8CW<gOl1<Cn:e^`ddKI3I[Eb4gJ2<iZ:SCAZ_S]1NBV^e:k`V
R`doNg17Q:F[1SD6:B^Xj/o;4fg4;LI28W0D6U>gbZS`P5Z_@BZeTA[>PQ0;]408
aM3:Z0P?A>X`Ti]U7/8@VB2i0e@Ed@j4Lm4iT0J8<[UBD@4h95gBRRaA7JQ/3FAa
e0LGCHLdBeLo?bUmoF=]3eT>aOcmn;_GR>hm6e?]?co[XNi5CnoiN<=mkkm6/[k0
hlTa;<Xe=gB1kTNi:_7/kSiOiVQeVGZjNQnc?iYel`HZdZh1gVkWm0[:KU:bZOYD
CH9FIgDX_EI;S6>M/;CXE_9A`2=UJcGKi0XPa:a4fVbHPHGbP2:Jmb21TWBA:Ye8
R>C`I4H`AIW@[K^bAK8PNi@^jnYSNeK]fK]boGkBEI/nmXEW2YmOO2AhkO8Wi9j_
cYommJo>_DV=7QEC@MV_SM/fZhjTG?/cVHhfY3adPK7RRJT=CmOMA>EK/H=o`[[?
@K=Z:Y8e6=FjB:?1Yo8In0@[ZE0NYLn@enTcdAob7lToL7cXn/[dUD]iAW]6AlgT
FB4^LUND?Bi?aW5AP]g6:NaABSNg`kK?MPcg0>>>RWCKF8]2aFTa=[1kFJ/g;YGc
FR`Nkg_2g[3bXni;Z_oNP1@GH6b0J]8`Y2OXGTFo4]h>YN1RF1Z?X`W;b1`N[DJW
dF/<6TJVL/M6agT`V[EkB8aMK^8lX3BZ?BA2kK8:f<ARaY]A[c2b@4J;oT>b=I8[
BDa:O80/JH0U3J8:REi2R<4]=CYW=2X@QQDbi;HFUDSd:nQ<>4;eOY2KXm?L^<`n
^^?QZNV6`m`M6CD[a]Nl4O`c<OnA>9CaTejh_i/U;ZI/`IeC5Tiji]WG6W;:l[NT
C[IYR0_?i2UB5?@/:gg`B1LA?oZRceR3aUgD]BRXmBDS=gTCIn:mS5NoS5_6loX8
BVo48=P^hh`ZADB2`VXVaPB8/YS<n9GdR=0LeSGAO`bJ4@bhd8[T4I5aTY70F2U/
<5eJm96RCmBje_Cj/ZHon:OJU;jHS7E]Ag_A:7`lALQk]_jYPBWD/afSjgIm<?36
47hb=e<67US[bnMhCRf;=?4V]BWBbg]A]>FFJLZiBYG;[K3JGAH5aISLP]eTSi1a
88^f^FVm8QkmWcH1?b2B7V^2n=gDQkZOjTk`P<DK7b0A]a9aBG>Uol[=8=UDD8R>
/En:;L;1HiPRhb15YY^N00TKY>/F2W]lXnZGM5HWaaDldo9QMN;a1EGcWcQVCFRK
/jnGBM]iAmcH`[SBJKE?C]dl<9[jJ/7TcG/7]U375fEF??FfB3T=nJ6?607]X0Zo
3EWPDEoFCWjkiXVXGc3Mo5k=oZP0o`IoW_ULoBN3JP`_/i/iUEfW]70FRi7bAUZS
iEjSaAXM87:dQX?J7PjPQRbQI0BC`LAhU7XiJZJFlQ3>Q3Df0V/:PlX3A8<I7hG6
SeIS9^V^V8U6;dhWASaBQ1>EYD<]YM2_QPgNYf_C:eojaOK]cn87^1_1oo]ml0KA
OBU[9i5k]momn8fNPiOX2l6oX_TO2?jB9=e09n]SD@lgX4=k3>F/QC]l7Ro]RAQ=
Uc6<V]M@J[UF[_;b;4YDZn2]NR;J>k3Xm05BP/9K?NC9ZSGhJU=HEGQjh3C^FbWP
7iBH::TXTe6ddJ;jKCQXO6h1JkI[XSG[7d=am>G/Y^QGJ>[@dX6MXUl]2YfWSc8E
n?D`SJCj7/VEkfBgjih`k3C^C9C5akVm>D:YD1IGiYdF=mdk9fj^IhEZAL@:MHN[
?JkMgNkI6m>M[:OA3;0YC:XN[<IXTle/C36TaTLZio4NMhjKL/M6:9PT_OUeVeg?
<OKDGDW:=4j^eU0LY0UYEXLib^`eSH_gL=ihJhKJhMF<0fnZ9CfSIlQfXI[VRC]^
84n3=I7L_3@an0U7aAPFBfXK3XL[B@[U<F8H;:PM0/Sa/cc1B5P0O;l@R5f7KM46
/d2LTK422;7Z2=j[48S7;EMPI2cPOc4`Rm7J134J3TM;HNLWND19:fhZ1KY2_A@?
gaX>Bk^OnmMhF8H1TiMLi]g5gK=gS_GNnlR6lNfojo_7PPWD0MHckXTild[RZnlk
ECC_Xdl^Wn78<C9iA_[djGNEa:7ESdfLn<3>UcO?J1fKFEK]:dfdj>eYbBF??g;^
XjNYKe6GC:7;U9bMPC^Wi/F8E<E9=@V@@YnKRLXcdC:e@V]5Th1O:1?0Z3I6dPjJ
XVm4FBcF6l;L`LQQX27_M9[X0<8_F6VR8APXj=L<G1;O//Ag;2d6mT?aWbLKOF=F
mm631cg6S8PHPf>2MoF<;E_H6L7g]`jDi>ZEQ=X/ianHBkffEK:iN1k2kV7Bl0l^
C]oZ<^J07;]9:CMA^Hk^h]LZgZA>djmcIoWG5FNEbSWLO;i5<DoI`JgP>a@[U6^i
;ZE274^EdOO1LYJN7QlESejKbBOic2?T4DHVI`R]Y6QFYV91aR^D=:M@8l4L:m_=
dlaY1BDo[@BbFfF9V8]kah:_lVIDXkbQWdDRfPb5J01=1F9dGC5UQDo59^S@8d62
CZEB/^/dBOS3Obkdb_5kXB90=_[d>PbK>1W3RP=UW9bG:gRaGJeS<9QBXERTAlVj
ZUAlM]EY<k/^eIc4[m:l9UGF[M:L7V[1Mi669D^FX6><Y[:RBAIa:M5mWGo[WCOO
oEe_l>ca2klm7_`eTgJSUjjldDNGGGn77W_SElQ@g;_B5F[1Km_okT9OQ[IEPBLm
AXb]W7RF<aZ:X@A:YJoV5OS=G_`^?PfV```LBO3/QdSCb<CCX:;b2A?;9bBE]bc/
J6VO=j]96R5eHhIW9m2:JCVVmIS@T>2o4P3oNh3okL;d8JJ_<7f3do:Hc9SR<NER
:/MDQjTEdg9<jc7]30eNn0`<e@WR?1cfSX2CA/2I8n0a8n2a8n3J4O3D4K18mJgh
=8n0Ihf0Ihn09KWL@PoB?6`njCm_]o@_7]6oM0Alk`QHn/oJ;LoO9oKo?h9d@Vh:
IFiTLgAbIF5]2VE^I6mRJPXa=20`86mRJPXf=C<e2VE^I6mRJPXa=B0`86mRJPXX
KF5SCe<PEVEbLfU_KR0a<2ha=2hf85`X@WEYK6@P<CQ7>3ML:B1AMF5bM7XPD4A6
@fm^M6EhM2T:IFiTKf9Z2S4f830PKf9Z2RQ4>S8`<CT`>34g<CDd=c8fFS0`9c0`
9bT:IFiTKf9Z2S4P<21_HVX:?3`P;e1bKfAeHfEb834e830PDR0_@g9UHGAYKfi4
HGAU834f830PDR0_CFmTA65dIB0a=R0`858P?Sh:IFiTKf9Z2WQbIFH:<20a=`X`
<30`<30`<30`83He=C<e86HP2S0`<30`<C4d>38P<30`<30PKR0:<30`<30`<3Tg
>20`<30`<21^80X`<30`<30c>C@i830`<30`86hP2S0`<30`<30`<S8P<30`<30P
KR0:<30`<30`<3Te>B0`<30`<21^80X`<30`<30a<3Pb830`<30`86hP2S0`<30`
<3<i<C@P<30`<30PKR0:<30`<30`=30h<R0`<30`<21^80X`<30`<30a<CLi830`
<30`86hP2S0`<30`<3<h>C<P<30`<30PKR0:<30`<30`=30c<R0`<30`<21^80X`
<30`<30d=3Hi830`<30`86hP2S0`<30`<3@g<CTP<30`<30PKR0:<30`<30a<C<d
=B0`<30`<21^80X`<30`<34a<cHf830`<30`86hP2S0`<30`<C4d=30P<30`<30P
KR0:M79QJFaULPXl?20_DfUjIB0a=b0_DVm_M20a<B0`858P;dU^IVlP<B0`858P
;dU485/P?30b>6Ha>F4cI3L`=CHdI34iIFDiHFDh<CMRHFEQ>3AV?PXl<38hIS4i
HC=T=c0e=SAT<CUUICUQICPa=f9QIF4h=6Hn85dP?Sh:LgAQLWAhLVEV2S4a=CDg
2RDUADm62P\>"], "Graphics",
  ImageSize->{193.97190824468086`, 227.9169921875},
  ImageMargins->0,ExpressionUUID->"130bb837-125a-419e-b006-d2609a9e0b7d"]
}], "Graphics",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7762693358246403`*^9, 3.776269342230987*^9}, {
  3.776271301347074*^9, 3.776271303074963*^9}},
 ImageSize->{290.03125, 206.66897455089818`},
 ImageMargins->0,ExpressionUUID->"47c6f638-b604-4030-8757-bbe04c39cb74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Given", " ", "a"}], ",", " ", "b", ",", " ", "d", ",", " ", "e", 
    ",", " ", 
    RowBox[{"this", " ", "returns", " ", "t"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Stewart", "[", 
     RowBox[{"a_", ",", "b_", ",", "d_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "2"}], "e"}], "+", 
        RowBox[{
         RowBox[{"b", "^", "2"}], "d"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", "e"}], ")"}], " ", "d", " ", "e"}]}], ")"}], "/", 
      
      RowBox[{"(", 
       RowBox[{"d", "+", "e"}], ")"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7762695931936197`*^9, 3.776269593834613*^9}, {
  3.7762698869212418`*^9, 3.7762698892400513`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"082a3ed5-ab68-43bd-a7f0-4347d2585b55"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQeYFNWyx5tFUUGEiwkuICAIDwQUyZKUnHNeQMkgUZKoZFGSKCKgKLB4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    "], {{0, 156}, {1346, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1346, 156},
  PlotRange->{{0, 1346}, {0, 156}}]], "Input",ExpressionUUID->"32b2de6c-477b-\
45c6-8602-e020eb8a3e93"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Use", " ", 
    RowBox[{"Stewart", "'"}], "s", " ", "Theorem", " ", "to", " ", "find", 
    " ", "AD"}], ",", " ", "BE", ",", " ", "CF"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7762694221198797`*^9, 
  3.776269441031089*^9}},ExpressionUUID->"71b13824-cd16-402b-9a91-\
99bd2269463b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AD", "=", 
  RowBox[{
   RowBox[{"Stewart", "[", 
    RowBox[{"c", ",", "b", ",", 
     RowBox[{"s", "-", "c"}], ",", 
     RowBox[{"s", "-", "b"}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.776269460887547*^9, 3.776269507047304*^9}, {
  3.776270059833652*^9, 3.776270067352468*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"2beb1746-2fde-4cf2-bd34-05deec08face"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "b", " ", "c"}], "-", 
      RowBox[{"3", " ", "b", " ", "s"}], "-", 
      RowBox[{"3", " ", "c", " ", "s"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "2"]}]}], ")"}]}], 
   RowBox[{"b", "+", "c", "-", 
    RowBox[{"2", " ", "s"}]}]]]], "Output",
 CellChangeTimes->{{3.7762694963360653`*^9, 3.776269508065981*^9}, 
   3.776270096169138*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"34904a79-809d-4fba-93f3-ff6bb7ca4282"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BE", "=", 
  RowBox[{
   RowBox[{"Stewart", "[", 
    RowBox[{"a", ",", "c", ",", 
     RowBox[{"s", "-", "a"}], ",", 
     RowBox[{"s", "-", "c"}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.776270101472534*^9, 3.776270116231966*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"dd05234a-0de1-4f00-895c-6560d299ce92"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "a", " ", "c"}], "-", 
      RowBox[{"3", " ", "a", " ", "s"}], "-", 
      RowBox[{"3", " ", "c", " ", "s"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "2"]}]}], ")"}]}], 
   RowBox[{"a", "+", "c", "-", 
    RowBox[{"2", " ", "s"}]}]]]], "Output",
 CellChangeTimes->{3.776270118287533*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"f2f5b7e6-b3c5-401a-bf24-48fe8d695b77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CF", "=", 
  RowBox[{
   RowBox[{"Stewart", "[", 
    RowBox[{"b", ",", "a", ",", 
     RowBox[{"s", "-", "b"}], ",", 
     RowBox[{"s", "-", "a"}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.776270128376485*^9, 3.776270165224292*^9}, {
  3.776270223945842*^9, 3.776270226152339*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e96f9061-0bfb-4c27-bf2f-e21fe6074e82"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "a", " ", "b"}], "-", 
      RowBox[{"3", " ", "a", " ", "s"}], "-", 
      RowBox[{"3", " ", "b", " ", "s"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "2"]}]}], ")"}]}], 
   RowBox[{"a", "+", "b", "-", 
    RowBox[{"2", " ", "s"}]}]]]], "Output",
 CellChangeTimes->{3.776270176167199*^9, 3.776270231184009*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"d9ad6056-d5bc-40d4-a1c3-ec868d1f52ae"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Show", " ", "that", " ", "these", " ", "agree", " ", "with", " ", "the", 
   " ", "formulas", " ", "given", " ", "in", " ", "the", " ", "paper"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7762696219199963`*^9, 3.776269636703272*^9}, {
  3.776270028000346*^9, 
  3.776270035023994*^9}},ExpressionUUID->"039b5899-c40f-4dca-81b7-\
649a086b856a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3Ql8FFW6NvCCOMgqDKKAyrA5YQyLg2wqARGCCwJyISCQiIQMsjkYREAE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    "], {{0, 132}, {
    1194, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{496.71406250000007`, Automatic},
  ImageSizeRaw->{1194, 132},
  PlotRange->{{0, 1194}, {0, 132}}]], "Input",
 CellChangeTimes->{{3.776269938304755*^9, 
  3.7762699431614017`*^9}},ExpressionUUID->"e34a6487-adae-44a3-aa7d-\
c0a6b09f9a2b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Apply", " ", 
   RowBox[{"Heron", "'"}], "s", " ", "Formula"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776270988691329*^9, 
  3.776270997218418*^9}},ExpressionUUID->"cf7f6464-f2e0-49f6-87b5-\
642c80b38110"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"s", 
    RowBox[{"(", 
     RowBox[{"s", "-", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"s", "-", "b"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"s", "-", "c"}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776269650399693*^9, 3.776269706976995*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"86066aa3-cf7e-4bae-9aab-0023e6d732a4"],

Cell[BoxData[
 SqrtBox[
  RowBox[{"s", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "a"}], "+", "s"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "b"}], "+", "s"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "c"}], "+", "s"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.776269707955765*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"1b42e2ae-68a0-4cb5-ae70-6859dffb63a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ADpaper", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"s", "^", "2"}], "-", 
    RowBox[{"4", 
     RowBox[{
      RowBox[{"K", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{"s", "-", "a"}], ")"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776269729327932*^9, 3.776269766919571*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"a9e069c9-c8ed-44c6-bd24-b9b617b361c2"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   SuperscriptBox["s", "2"], "-", 
   FractionBox[
    RowBox[{"4", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b"}], "+", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "c"}], "+", "s"}], ")"}]}], "a"]}]]], "Output",
 CellChangeTimes->{{3.7762697554400673`*^9, 3.7762697679466677`*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"629b0fd5-63e0-4fe0-afdf-92f267c0d8f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"AD", "-", "ADpaper"}], ")"}], "/.", 
   RowBox[{"s", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.776269777623866*^9, 3.776269828935691*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ffaf688a-f2d7-4852-ace9-600017503291"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.776269787316183*^9, 3.776269796788209*^9}, 
   3.776269830587373*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"9a507832-3272-4442-8641-13c126a3d834"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BEpaper", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"s", "^", "2"}], "-", 
    RowBox[{"4", 
     RowBox[{
      RowBox[{"K", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"b", 
        RowBox[{"(", 
         RowBox[{"s", "-", "b"}], ")"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776269986608261*^9, 3.7762700117599077`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"058bc300-d4f7-44dc-89cf-d1f63ca8ef36"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   SuperscriptBox["s", "2"], "-", 
   FractionBox[
    RowBox[{"4", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "c"}], "+", "s"}], ")"}]}], "b"]}]]], "Output",
 CellChangeTimes->{3.776270014116974*^9, 3.776270242350337*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"6c641ca2-ce79-41d6-b12a-ccd4e960ab96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"BE", "-", "BEpaper"}], ")"}], "/.", 
   RowBox[{"s", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.776270254744725*^9, 3.776270259664364*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a560cda0-7c03-4acf-9121-dfea94b30857"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776270260802737*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d214c74b-ebb7-4464-9574-c4ecdce90f50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CFpaper", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"s", "^", "2"}], "-", 
    RowBox[{"4", 
     RowBox[{
      RowBox[{"K", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"c", 
        RowBox[{"(", 
         RowBox[{"s", "-", "c"}], ")"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776270274072712*^9, 3.776270283720511*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"3388dc76-6671-4de1-89eb-96f6f313a05a"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   SuperscriptBox["s", "2"], "-", 
   FractionBox[
    RowBox[{"4", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b"}], "+", "s"}], ")"}]}], "c"]}]]], "Output",
 CellChangeTimes->{3.776270292066485*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"30619b56-000c-44f3-972f-6beab9aa5dc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"CF", "-", "CFpaper"}], ")"}], "/.", 
   RowBox[{"s", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.776270302808711*^9, 3.7762703070482893`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ee609189-cf49-4b27-8919-b6bc00b94e13"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776270308853182*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"106fbadd-963f-42bf-ac42-2cc06bde89fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"From", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{"we", " ", 
    RowBox[{"have", ":"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776270405992694*^9, 
  3.776270412896554*^9}},ExpressionUUID->"d3f146a1-2b18-4579-b2c8-\
850ec897f9c0"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3QlcVPX6P/AjmqXp1cxKb5KmXb3hcjUQc0NTUlNxRURxA37uhrhkmvua
ZaaZWnpNKnfRm9tNstzKMBeuiopibiAm4YJAIPyR+fzPGebgEWeGOTMwMHM+
79drbrfkzBycc57z3Z7n+2rQ2F7DXARBmPCM+D+9At9/a/z4wCm9K4v/0idk
wsjhIUP/752QiUOHDx3/ZlBp8T+GiK+y4v8pI/4TRERERERERERERERERERE
RERERERERERERERERERERERERERERERERERERERERERERERERERERERERERE
REREREREREREREREREREREREREREREREjiptJz51Lw1h1XXrjj85HK2fESAI
+V4V26P78YwCDs5B9q62qC1URoVGnnBzc9O/PNyro4aL9D4vQ9iQaN15EZFl
bi/HqOeN3MNmX2LMqOmOuu37o9+8zfguPh06NZ/JuKFBf+LCl0MQ0K8H/NvW
R5MmtVD7mTIQpkfh/xX3qZFK2Xhw/UfsXjoSo/1ao1WjumjwYikI1RritRa9
0GP+Nvw3Md+3qovD/yZ0QMdfC7i/GRuIitFtnH9fQBnpGR96BJm2vJXuPu5F
jkLXvPu4rPiePyPVkmOzbuH6oQ8QWEM6rhpKDV+Fb6PicIsPCyL7Ee/h2yfG
w9fFcA97LcLO5GzTP3tuF7ZNaoi6pcSf/Zs76i09gQQrPpNxQyv+RMy6WViw
YCKmdnhKfO5I31tNCNvuFPeJkaV0txG3+wNM7FAFlYUqKNU5FCFhu7Dn5GVc
+ytH/IEM3L/6C35eHQjf2q3QZOsVpOsPTMHNr9/Ea6X6Y8pdSz+LsYHIvnRA
9Ch4y/dccASSbX3Lw70gjJmBD2oY3vP5EfjEoptYkorLM8Rjgr5HvK3nQUTW
SZiF3vqYUAHC3LPIKfCAFCR8XgdV9ce8BmHDdQuOyYdxQ3t2txTbleL3VtoX
oYmqZpqoWOiQc+0bLPapqO8PCL0+wspzd2F29P7uVsxrUAdC+FWkHfRDS/1Y
wwr8puZjGRuI7CcnCls7KOboWn2BYza9oXgPTqsNYVs84uYJhrGgahDCbli4
viABvwQ0RtsTNs1aEJHVxDt1d2tU19+7TdDsSEFz9gaZ2zD7ZUMccZ2Er1Td
wowb2pOBW4tccr/rRh8horhPhwog9v239ULbZ8Xvq1I7tAm/AEuH/HFzMYJe
qIw6L0r3dXmVa8YYG4jsJxMpG71QKuRdBMlrBurOxXc2DdtEY0uTnrljP1cn
w0fub3iH4bQlhz/cg/nVQ7D8gS3nQETWS0bM+4b7tmyA5fP9iMeBAfIYQyt0
PpOl4jMZN7TnCvb6GnJUbF2/SkVLygmYUROuUjuhTiBCTyeryyNCmqJN/0/U
iEhRcSxjA5HdpHyLSa+Owqd3DuPTuoZ77dkQLHtow3umr8W7rrNy+xa6Mwh/
2/C+Lu3hG2PBCEHCLDTvuAVWZj8Tka10kfiqqZxboGa+PxG/BMv9Aje8fjDd
8s9k3NCe7O2Y/TxzQEs8sU8Q9X4VVJHux0qd4X9axX2tFDUIHqrHGsDYQGQ3
t3F+QgMI4TfFfv9RrPEw3Gu2rvM82hfCsJ9wX/8vOXi43RMvCZbOHYo/v7Ep
hLnR6tcmE1HhSFqIAXJ+36TfYPGov7I/oTaOMG5oz7lhaKVv372DgVdsGYyi
opOBpI1vol4pG/KGZFlhmGBNbgFjA5EdiM/rs6PRpP03OK1/dCvH+TphwFVr
76AM/PGx2+NjPylrMV6ufVjgmuM7OD2mkeXrmYmo8O3zxt+tqRFzcSzeluf4
26zEUYsPZNzQnmxkfF0b5Qtl7SoVDamdEIqu5QxrvXpvRawtb/dwDz6U8o8s
qmMgY2wgsoucKGxp6YPAGHnB3R2cCpX7Ba+hRkSalW98ETvebJ1v7CcJp8Y9
eu/Su8xMIOoOY7nrEMy2uM4AERUuQ+0O/TiuD4bfsLDBpruM/QHycc3F57Ca
m5hxQ3sS8EuQob058oBhLJhKlKxDWNNanv/rjEGXTdQqtpTuRyyuVFdlG52x
gajoZeL+xrcgzPkf/sr7bw+QuEi+z2yoI529HdNem/Pk2M/JwWgq74EUsANx
po5PWojOLdbZNiZBRDaIRri32hoEyrUG1SB8fFoRWyzAuKE9D/fgI33tqpcg
rFW92wUVuUykfO1mqDtcVuy7/SS2xm2UFYZxwmB1bXTGBqKid3slhr4+HZse
Sx0Sb7rt7vib/j6rBGHZ79a9d9QglOq7A09kkOX8ijWe8rhDD4yIM7aWVDyH
Pe0hTOOelw5P2vNm1xxM930b7QcFIji4G9oHrsau5BwgLRI7Jg+G/2Z5nxsq
UZKXIljVXiYpuPlNWzQpL+1p5oH6YTGW1y6UMW5oT+xYw545Ut2qTOiuhuPf
4/qj36jhGOXrBc93xiL0p3jGiOKScxAr/iWPFXoWUo3PDNy7cc/8Xgf5MTZo
nA45t/bhPwuD4d/BB75+fug5egxC+gxEv8U/4GQas0Zsdwv/G9MMr+1NerLG
WN6aYpW5hnmykLqqCYQwY2M/D3Bn2fMoq3//KmK/45KR9YXJiJmgtn4ZlSzi
PfzHFizr4AKh+fv4JCbVcJ1lI+vsdPi1mIdt86vnXgddNnAMpyQ61A11BEvG
cdNx98QafDHgRVQRaqH8sM+x9lKaytqFEsYN7VHkFrwSgpXr+qNVv+UIT5Rb
b1lIP+iHFsLreGb9ZfYN7E68i/d1QG1B7bxhYWNs0LTMszg0ywOvV+0In29P
4upjnbt03Iuciv5vfYYI9Y1VyiPe2Cf/D25+23HJ2B9fCkE7OQ6MPKCuT693
Bd+/08R0zfLbSxD8lOH9Gy/E3ifiTBTW1e+nrn4ZlSDiFxq7AMHSfpRNZ2NT
cv4onYmU1XVRtaI1+9qQfSj2mRIqweWdQPTp0+eJ1//1cEcz19IQ/lYPrkNX
YMMNWwIz44b2yLkF4qtCbQgzfsGTLb+L2NlVqovpjwnxrFVkX4r9S4o1VjM2
aNbdcCz2kvbKGIqZl/PPVeUgO3I8+tVVue8mPSnnKL5p2h8T4kzkDuXVJhSs
2/NY2jukzlRsMDmtcx0H5LxEQWxXHMk3CpS8FAENlqurX0Ylx91vMUW6T8u0
Q9dTJkb4Emaht1X72pB9GNpiltQSzLqFa7+uwMcdS0Go3h7tFh/EWWu6B4wb
2pOXW1AWQp/NiDY6Fp2O+HmGda2LzrPGpD3pDmNlQ/meK8ZYzdigTWk78Wkz
aUygu6I2jpIiB87SPSzIiEykhL0F4cvfTcdXubawtXvSx45FnT47n1wHmEc5
N2kkj+lwLwjvWbN+iYqd7gp+Dpb2siwgP83afW3IPtLXYvzTKscIM3/DVh/D
MV3+jcNqQzTjhvbIuQVmn+mKWhi+4dyTyp6UbQE1NckKG2OD9uS1JSpCmHbc
RP2KO7i0qD5qVqyHZ+cdMTLXSBa5vRLBb3yMvWaf2Yq9zVTveZyNB197QPjs
d/Pri/PGiaS+YBDm5rUNU3F5Wm3r6yBRMRK/8Uj/3Pa+2fy0LKSsrpa7HlTt
vjZkH0f9UF//Pb6K0rtUVI48Oxyt9cc9B2HuKRW1iBg3tMfSfQuScGykDfPX
ZD3lmmLVbYHCwtigPYq2hMlccioct/S1fsvI97klL9XjuQn4JaCxBTUL0hA3
Tz6XahDCbhju+WhsadLTtn2WqZgo5nLNPuevYK9vca9XJdMU/Ta1exUrn82v
TDMz758f44b2WLpvQRTWtzJcU6xRYF/KfkGh9MnScfPrj7EqSc19ytigPZew
t7fhuvMOw+niPh2nJeUaD0eD0QctqD1sw57H0n4lNUOw3NhSsPyuToZP/j1R
09diTJ2F6tcuUfG7/wVGP2NBHavs7Zj9PHMLSi6532bNOkLFXKOa2MG4oT15
fciXH9/DNr+8ernW1scjq9maa5iflCdQ670C9iXOh7FBe/Kuu+cKnici62Ud
wuqmgZh6y5LntLIGgRteP6iiOlzCLDTvuMWyNaC6Mwh/O1/OyNH+ECYy9juk
vLqWBeyHx9yCki2v32ZFO0w5X6BmroFxQ3uuTUbXAq8T5brxAvazpcKXFwvE
l+dSHLbpzXKQvacThKmm1oqbwNigPbtbonKh7pdBT8pA0ippfZ6xur7GKPc8
VrO+WLzvN3pCWHTBwv5dDh5u98RLcg20SQdxdVF982NHVEIp1p6YzU9T1Jpm
bkHJJPfbrNnvXDleZ3Gtc8YNTZKf/WbnpBIf5RbUCMWKNDueH+GxtaHlAtXt
T5xf5gF85hGM+YlqKkoxNmiPov1Zbjg+YregaNxcjAFu4jNazULuvP6amj2P
7+D0mEbqasimrMV4eTzilR7o6/EOBl5hjonjUdzLL7yHNSa/Qrn+ZQUIc88+
6qembMK7U342s8aY7EORC+qi9l68jfPvy+t7Te0vZAzjhibJz5iAXabrzGRs
wAdVrMljp8IhjfG3QS39Pd0Qrx+0tmN2B7FzWqJm+E2Va0IYG7RH0ZaweY6K
jLuB34bWR5Vdf6q7H/PWhKjIDdUdxnLXISrHFJL0udCC6jFGaT/dXVgf0haN
vXwxxK8t3EdvQ1TqKexb8Dm+umzJYkQqPNK4TgNULGgdal79S+UeJNJaAV8I
Sy5xHWGxU+wzpXZv06sz0Kec4diGM7HJ0uWHdo0b6bh7aAGmdH8D7j0HIqBt
V7TZehnpsRuwcGEETnCxgf3s88bfze6dmYmUr91QVe31RIUr5yjWeRnyw3tv
tSLvOwUJYd54ddLP6utIsk2hTXJssDinJQvpBz7DpzEM4AXLwcNDvVCtmSH/
Rg1r9jxOmIWWzdepjxsnB6OpYEldCpl4DRwaik7PuuGFsBjcNfy3jB96weu5
Z1CG+98UD7lGpcl7WXw+fF4n9zn/WG5BMs6Pb8l1hCVBXn6Apfeiwd2t+LCZ
XCPQ1B40Jtgrbuji8L8ZNVHRNQiTY1Jz+6C66zg28kVUe8GF++LYm5xbGBwh
RgAj0rZg5j+k66kTehyzZQEL2UYH3cUp8C2fm+MhhF2CxV00XQIufvY2/jFw
M45b02Rjm0Kb5P2rLappJ353B4fAvekSRLBbUADxqRe7AMHVSqtYB6Sg7Bd4
h+FMgQck4/q8chCCTMR4c3J+xRpP6bNegrC2oBEF8feKGgHvp8Tn+Nh8tZVy
DmLFv2yd7ySryeNKRtehpiJxZ1+093JHs1LC47WwMzZgYgNje9eT3eXtP1BA
jZg82ciK/hjjGhliRZ1AhJ5OVjHvY6+4cQex86qgivAGGuzP10qQf2fXSerq
pJCNDLUIjY3nGvY0Eiq1QoOdN9geK3a57eYuVaX1hQ3g+uUp3DT789nIjP0K
C72bwm3pCSv3m2KbQrvu4NIMAWWN7V2tpEvClY190dJ/DX68xyhhWjbSb53E
sa8HoZe8v3zvFfhP/F8WPquzkXHzZxyYXCt3XFf/vAzClPP3jM8Z6O7j9tkI
7JzeEHWl9l4lb3TaEY0rf6n5juRc1FbofKaADl/mTnyoH0Pyx4T4fGsG5bWo
z4/AJxxeKgaGvuhLZSBMP/YovqZF4cA8HzSfEoGzWRewX8pjK9sX4/S1scT7
f6o7hG1q151S4crA/Wt7sbGPnB9groasGCP+iEZ0xFIsHlIbri5STZlX8eyE
zfjJ0ths17iRu0eOu/R7+azLN8Yh17sR2wRBe/Gnik+nQnDtEwRXfg7CKsUY
9N392BT0Ap76ZyBGH7vLuFBi6JBz7Rss9qmIytL64lYj8W5YBPadv4V7+j++
j6TYI4jcMAuz+jbCq13n4NOYNPXfH9sUJMk8ju+ketkNx2NpfL4Bm7QLiAqf
hBHNu6PbujMF9FG17jx2dMnNCShdT+ynu7mhecPKhvzhV8W2VwE7F+hzCsTn
Y013/bHKV8u60lxaaQgBOxAn/3zenqjPoUIjz7yfzf3Ml8V+erzlp357CQa7
zsZ/zN768npTE+sc5blD7oNRjKRnx2asHNoR3n0God+o4RgwYA4+/C3xUb8y
NRK7J7XRr+EM6O6LLiusHU8imyXMQm81+xzmvaR7/k006DwMgct2YX+iiglc
e8cN3Tns6CZ9Xi0IG/L3P1Pw+wypL/Si2Da9xjao3T0eLwICuqJd20EYuvow
otI4/lcyZSA1eiO+mToA/m+5oalr6bw2R932/dFv3nps/t2K/oCEbQpS0iXh
cvhEjO3QEh49+sDXzw8B/bqh88DpmL79BC6o6iuSc5Jrphl7hsvjA1wHSEQK
8n57pXtgRFy+8UDdSaz3EphbQKRJbFMQObQcea2fsb0u5H2zuQ6QiBTk/AFj
69jl/DbmFhBpTw7bFEQOTa6VYmyf3PzrAHUn8U3TkVwTSKR18toE3/B8e6Ya
yS24OgUeAd8zz4BIC9imIHJwhr0vn7iHM5G83Qv1SinWAYrP9+adNltRa5mI
nIr8fM/fL9Bd1OfAP8oteIDbn3kayUEgIufENgWRY8utJ9be5eVHz25Dnao2
XdqhUwX52Z+K63Mb8/lORJBrlD5dbiCm3jKsEk6NxJ5hbdCrVz1UlWuyZh7A
5w0VP0NETo5tCiLHl4W/ImdgVGsPtPDvj+5t/OGvr1OVjfRDofBv0g7evl3R
4qNI1rgholy6eEQv6w7vN7qg58AOaNV9GhacvgedLg5R86X9TXujT4fBCDrC
uphE2sI2BRERERERERERERERERERERERERERERERERERERERERFZKx13TuzA
1q1bi+C1DeFRfyKjuH9FIiokjBdEZAxjA5FTyP4vltST9kUvildpCI0X4juW
TidyDowXRGQMYwMREREREREREREREREVsaKZi3Lel7Mq7r9XZ3hpRXH/PTvK
y5kV99+tI760pLj/rh3h5ayK++/VUV9ERERERERERERERESkRawtRkSWYrwg
ImMYG4icAmuLEZGlGC+IyBjGBiIiIiIiIiIix5Z1Bae+nY9pKw/ibFZxnwwR
lTiMEURkTOY5/Lx8NmZuii7uMyGiQpGC32cIKKOfo60AYexBJBX3KRFRCcIY
QUTG/IlToXJseLm4T4aICkUSjo1UrN984T2seVjc50REJQdjBBEZE41wbzk2
lC3uk8l1cjhaP2MkN6Vie3Q/XlDGeg6yd7VFbaEyKjTyhJubm/7l4V4dNVxy
+z7ChkT7nK/ZV3mUrvcmGnQehiHLf8TJNCbcUGHSAbEfI7RhaQi13kGfpn4Y
cNXJrzFHixtHh8LrhULK2ytdB8L6G4V7flQC/YkLXw5BQL8e8G9bH02a1ELt
Z8pAmB6F/6f6vTQWIzQbH8Tvt94cbGSfjywmXu+R49HvNfHaaTm5uE/mcbr7
uBc5Cl3zru+yEEJ/Rqolx2bdwvVDHyCwhnRcNZQavgrfRsXhlvrgqep8k//b
C2/I5+u1GBHpOiM/mI2MP6IRHbEUi4fUhqsUV/7eGR12XEF6EZ4eadUD/Dm/
v3M/85UcJW5kJSLu3DlcuHACp1d7oZ58vg3H4dNTl3BO/DNjr/PnzyLm1++w
c20oQpq5GOZ6X4KwNqEITpJKlj8Rs24WFiyYiKkdnjJ89zUhbLtj4/tqKEY4
fHx4DyvOm44P0s8f37saa6d1Rju5X/HKNGzQwFdLGnG4F4QxM/BBDcP1/fwI
fGLRDSxJxeUZ4jFB3yO+KM9R6VA31FH1nM5C+qFh6FxVPMalAZ5Zf5l9Aypk
d3AqOBQfZRb3ediRw8aNChDmnoXFj/DM37DVRzruNdSISCvKM6SSZndLVNbP
FfkiNNHY+JMaGosRjhYf9nnj76rjgw66i1PgW148rtUXOFbEp0hkH+L9N602
hG3xiJsn50BUgxB2A5ZFwQT8EtAYbU/YK9gZ4oX+PD1VfG4WMn7oljvPUKkz
/E+zZ0CFSBeJlb1X4bfiPg+7ceS48U+xfZ+i7vCoQfAQWqLzGRaU0Y4M3Fpk
mCtq9BEibH07TcUIR44Pbnj9oJr2gXiuQeJxwRFILrLzI7KnaGxp0jN3LOTq
ZPjI82jeYThtyeEP92B+9RAsf1DU5ym7iJ1d5Ryuseo+V3cOO7oZ1gL23orY
IjtH0pyzE+G15JLlY9AOz9HihiLHy5qx36wwjBO6YPgNW8eMyXFcwV5fw/Mi
9AhsbqFqKkY4cHwoG4Apd9Uc+0DsPz4NYdJv4KgBOYX0tXjXdRa+kx53ujMI
f9twb7i0h2+MBQv6EmahecctuF7kJ2ognu/4pw3n6Buu8nNz8HC7J15S8/sR
FUQXg/92DsLUW9p44us5XNz4AqPltok1Y7/6fsEYLGNeoXZkb8fs5wsp31Vr
McLR4kPyUgTL8cFzKQ6rOvgBEj+uDmHZ70V0ckR2drQvhGE/4b7+XxTtZqG8
BfUXxJ/f2BTC3Gj7jYEc9UN9/flVhLDoooVzkgrXJhtyoZhDSIUhBQlfeqPa
khht5aw4bNwoDWHkAcN5qyD2C8a+aGjnkDacG4ZW+rbsOxh4xZYOoQZjhMPG
h7JWjPs/wK2P/oXSu1RHFaISKAN/fOz2+FhIylqMf97Qb3adhK/MTp7ewekx
jdDsSEH1xwqLYr2n0MS6zxWf7xPkcQGxfWCvMycndXs5RnZfj+OamkB25Lhh
5XiAGDdGN1zOvELNyEbG17VRXrpm6s61rT+ouRjhyPHBmrpT6Yif09qO50tU
lC5ix5ut842FJOHUODn/5jWxD2xmoZ3uMJa7DsFsi2sM2Epe7ym+ygVa97nK
foF3GM4U+jkSOTtHixuKnCShlZnc4Sykrh+D4cb+PGEWmgbv5ziCZhhySa2d
X9I0B44PZueGEnHm0204/EQf8R7OTR+D+TbXqyIqAbK3Y9prc54cCzk5GE3l
OfeAHYgzdXzSQnRusc5++bt56z3FV5cN1n2ucp0x64oRqefIccNsrYIr2NvO
RM6hLgVJdzQz4EsP9+Cjl7ne1CqOFh+UOYvm5obEa2J2my80Uk+KNCtqEEr1
3YEnMqpyfsUaT7l2Rw+MiDPWfxZvnj3tIUyzZg9IK+lrBVpRf1zpUgjasV+g
kI3Mixvx74m+6NYjGMGD/TBwcH/4dgtG0LdncLO4T68o6G4jbtccTPd9G+0H
BSI4uBvaB67GrmTxikqLxI7Jg+G/mfvfmeSwcaOA8YT7XyDIbYnKnEMt0VCs
iB0L77z5pUzorobj3+P6o9+o4Rjl6wXPd8Yi9Kd4xghjHDk+BOx68rxlR/tD
mMiaQ6ZpKD7k0SHn1j78Z2Ew/Dv4wNfPDz1Hj0FIn4Hot/gHnExztDoDWUhd
1QRCmLGxkAe4s+x5lNXfK1UgLDNWWy0ZMROsqANutSykrK5mOCcbPjdv7xLm
F0j5cDe/aYvaroMx7lji438XuiRc+7IL6s49DlUl20o08R7+YwuWdXCB0Px9
fBKTashbz0bW2enwazEP2+ZXz73GrJ2PcnqOHDfM5Twm4/q8yqw1aJKWYoUi
t+CVEKxc1x+t+i1HeKJ85WQh/aAfWgivc4/MJzhyfBDPaZWJCki6GHzfo2oh
7HntrLQUHwwyz+LQLA+8XrUjfL49iauPPVjScS9yKvq/9RkiHOqBcgXfv9PE
9Frb20sQ/JSh/dx4IfY+MbcWhXX1+6ms82uLeBwYYG19YVk64ufJaxytrGfk
NHLw8FAvNBY6os95Y0lgqUg8PA3Dqw+w43dclMRvOnYBgqW9N5vOxqbk/E+k
TPH5UBdVK1paM0OrHC1uKHKShFeN1AzJQMrFH/D9PA/UE1z53DdKa7FCzi0Q
XxVqQ5jxC55s5RrWpFfyx4R4Fq99xJHjg5F9UrMSER+1GWHBVVFZ6F0Ie147
I63FB9HdcCz2Eq+ZOkMx83L+3zkH2ZHj0a+uDfVxiou0b0idqdhgcprjOg4E
yPeLu/i75RsVSV6KgAbL7bfWLm+9p/jyWmHl5yrzDx3s+ypsck1pU3tAnB2O
1tbuAVUS3f0WU6T7tEw7dD1lYoQvYRZ62zof5ewcOW4U9HLx4b5lxmgtVuRd
M2Uh9NmMaKO/kjzGVAnCovMa2avMAo4WH5S5RwW9CmPPa2ektfiQthOfNpPG
BLojMMZYsppijzxH2ycrdizq9Nlpei2dNL66rwNqyzV9R/6EJOUfH+4F4T07
zrnnrfe0pr6wwf0vMPoZw/f1/Ah8Yrd6ByVQ0kIMMLeeMnY6epd/CcLUQ4i3
97kVNt0V/BwsoIyx61hJXmdq9XyUBjhs3DA1npCBlNjtWO1TCPUonZWWYoVE
vmbMPtMfIHGRYOX+mk7M0eKDvEeFqe8x6xauH/oAwVI/sTD2vHZGWooPeW2J
ihCmHcdfRn/oDi4tqo+aFevh2XlHjMw1llTZePC1B4TPfje/jkY51lYpCHPz
2kqpuDytth3n3BXrPa2qLywpIB5pjZx/XaYFmmyNda51f48Rv/dIf0NemZF5
4jyKdaZWz0c5O0eOGwWsDdvdGsKI/axHaYxmYoXE0n0LknBsJOtXPM6R48Nz
Zs47Eb8MEWzf89pZaSY+KNoSJvPmHVkCfglobKaNJEtD3DzBsN9HNQhhNwz3
TTS2NOlpxzkhRQy2ei4q/tGaUZeWeOu48Z6eZjy2vqI0hFre8Bo+Fe+HfY+I
+HTr8y4e/oQVjSycl1Xzqvg2+p6xZrRGMW9t9jkvrzNlboFpDhw3zK4Ny0H2
xrYmciWpyGKF/r1LWrywdN+CKKxvJRRc40pTHC0+KPJIzI4Zif2C/m/ZuOe1
E9NMfLiEvb0Nx3uH4bQtv1dJpPsRi2uGmKnjrXB1Mnzkv8s2K3FU+m/pazGm
zkL7rbUTz/fTuoJta/wSPsTApw3Xbe+tjOPIRPJ2L9QrZeSeKf0qhDlWzn/p
EnB+3XzMnDmzUF/TFu/CEWu6cnlrxwpYf5a3zpS5BSY5ctwwuzbsDk6N8jax
ZkTsM+z2gbD0koZrFBRRrJCUtHiR18Z52fz4cPJSBNu6rtXZOFp8ULZnze1r
Iv5eixob2Y+BDDQSH+T1UmbnlhxYwiw077jFsjWRck6Jcr2lvev4Jsj5oKWt
XON3G+ffN4xPVOqJ0ZfZ78+VjrsHZ2Kiz8uo4ZL/nhafi6suO34+3aFuqGPJ
+jPmFhTMYeNGQeM7OjxMuo17Rv/oDLa4+zjhnLFaGogVkmuT0bXAeWnlmtQC
9u7VEkeOD+ZyRHS3cO7oDdajNUsD8WF3S1QucG7JUUlz5p4QFl2wsL+Tg4fb
PfGSYFhjMekgri6qb8e1dtL5NkBF+fpS/bnib3k2FF3LGY7/LIb3tzFZt3D1
yDZsX/Q2WlYw3M+vTDNTV8IRKHIGzNaaUdTVZm6BCY4cN6zdB1FaTzoAVYf9
qO1cpPycMlYYyM9+s/PSiY/Wp9UIxYo0O55fieXI8cFJx3+Li1PGB0WdgXLD
8ZGzdQtwB6fHNFJXozNlLcbLtbxe6YG+Hu9YuNZO2kdqF9aHtEVjL18M8WsL
99HbEJV6CvsWfI6vLlsy4XgHp0LlcQVLP1ch6xDWtDa0DYJ245K6ozVIjI7R
oww1XDphwFVHvpkV9/IL72GNyUtHrl+br/2YsgnvTvmZuah69owb6bh7aAGm
dH8D7j0HIqBtV7TZehnpsRuwcGEETlg0oKiIG9bWJNadw3ft32AukknOFCsM
5H6BuX1vMzbggyqG9uTcUyZqkmiNI8cHZxz/LQmcKT4o2hKeS3G4uE+nsOkO
Y7nrEMxWVaMzCafGKeaFLKrnl4X0Q0PR6Vk3vBAWY8hRz0LGD73g9dwzKGNp
3WddJL5qquZzlcfKNaXE9l7AJhzX/CLQFCR83RHNKpaHMOK/ZvpIhnayw6+p
UYwJmasZki4+n57O336U1gr4Qlii5XXlCvaKG7o4/G9GTVR0DcJkeT9q3XUc
G/kiqr3gYnk9aGXcKBeo8rwlmUjZ6AGh5Yrctc+ao7VYYbDPG3+XrpmRB2C8
hSteF1+7oar0Mw1nYhMnn3M5XHxQ5B6Zyy0gEzQYH+TYYHH9MbENfOAzfBrj
AA3PhFlo2Xyd+rzbk4PRVF7jb7ZOg0S8W6NGwPsp8T4de/DxOficg1jxL+l9
GuL1gxZMwOblehQwhpNf5nF8N6A0Kkt7mwduYZ9Aoty/wey8nuFedob8bHlP
FZP3shjfPq+T+5x/LHYl4/z4lhxHktklbtxB7LwqqCK8gQb78/2k/D26TsJX
lnwlyrihul6MDrrYmQh4qpZ2145rMVZI5OsmOEKMAEakbcHMf0h5ap3Q45iW
N8DJx5HjA/efUE+L8UHeq9uiNVFin+DgELg3XYKIEt/2TMb1eeUgBJmIeebk
/Io1ntJ18BKEtQVkl2fuxIf62Glkj3h5DtaifcV0+rri1QULP1dPmmP8ACOl
vsffPPCvL0/hpgVHaYKcZ1WrB3z2/2liHFy6nv3wZlkfE3v5OZico1jnZWrM
OBWJO/uivZc7mkm1FJ4NwTL5chWv04kNFmIvJwtgn7iRWxvaXbo+fdbhTP4/
0+d5uojnsBd/Fvihyrihdj/adNz7YRR6S3VK/jEdG7VasFaLsULPUIvQ2Ni1
Yf5ZqNQKDXbecPw8ykLjyPGBuQVW0WR8uINLMwSUNbZPt5IuCVc29kVL/zX4
8V4JjhK6+7h9NgI7pzdEXan9U8kbnXZE48pfas5Zzs1shc5nzHWA5HlWE/VA
5fGBguq/Sud8biuWdZDnGV9F6V0mRhPS4nDlxB7sWhuKd9tURCWhFsoPW4l1
cRzrfYwuDlFT/dBjSzRuGmvvpMXgRJg/3q4/GKOP3XWSWCn+FrELEPxSGQjT
jz2au0qLwoF5Pmg+JQJnsy5gv7THQdm+GHdLuifE+3+qO4RtN53k78BK9owb
unPY0U26z2tB2JD/7z0Fv8+Q1gO+CGHVtQK+kwykxoZbFjf0spHxRwwuRf+E
iK8mYEKHKoaaE1UgLLuk3bafJmOFwbVPEFxZbC+uuvSoRsXd/dgU9AKe+meg
8/2+1nLE+PBEu0Lsj3wciZh7JX5Qt2TRanyQ1qFI+xw1HI+l8fnal2kXEBU+
CSOad0e3dWdK9nj0UT/UN/SLKzTyhJubm/7VvGFl8fn3sthHV7Ez9e0lGOw6
G/8xe9vL+0gZu0flGGBmDC96OLzy18At6PW311CzyZtw7zkKgct2YX8i73GT
dLcRt+9jzB7ii15BoxES2Ad9+gYiUP/PEIzedBJXnW6MVIeca5uxcmhHePcZ
hH6jhmPAgDn48LfER2uIUyOxe1IbfX58QHdfdFlxwoH2Ly8C9o4b8ry0sX0k
dSexXprzMbd2OK8ebSG9ao/DimSneZpZR5OxQvJ4vAgI6Ip2bQdh6OrDiErT
bE/xcQ4ZH1wg1HTPO1fly8O9em59TZfW6HKa44kW0Wp80CXhcvhEjO3QEh49
+sDXzw8B/bqh88DpmL79BC6o6hdrRI6cP2Asx1/eL87C3AIi0gZ5fbCx9Rvy
uk5L1w4TkXNhfCByXPIegsbyz/PnFoj9/G+ajrQgz4CInJo8/vhEDqCRtcNX
p8Aj4HsL1hETkVNgfCByYIY9X57oFyj2ypZzC8T7t3mnzY6fp05EtpHHDPI/
93UX9bkfj9YOP8DtzzyNrDEmIqfF+EDkwHJrlLZ3efnRvWnIz27TpR06VZDv
7VRcn9uY9y8RQa5B+HS5gZh6y7A+MzUSe4a1Qa9e9VBV3us88wA+b6j4GSLS
AMYHIseWhb8iZ2BUaw+08O+P7m384a/Pz85G+qFQ+DdpB2/frmjxUaS2czuJ
6BFdPKKXdYf3G13Qc2AHtOo+DQtO34NOqn0xX9ozvTf6dBiMoCNOVN+CiCzD
+EBERERERERERERERERERERERERERERERERERERERERERERERERERERERERE
RERERERERERERERERERERERERERERERERERERERERERERERERERERERERERE
RERO7P8DsEkQVA==
    "], {{0, 110}, {774, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{440.97968750000007`, Automatic},
  ImageSizeRaw->{774, 110},
  PlotRange->{{0, 774}, {0, 110}}]], "Input",ExpressionUUID->"e4021711-6c72-\
4164-a9b0-ab085d90d68c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"Proof", " ", "of", " ", "Lemma", " ", "5.2"}], "Chapter"]], "Input",\

 CellChangeTimes->{{3.776270858315086*^9, 3.776270865722075*^9}, 
   3.7762718947851143`*^9},ExpressionUUID->"11a291ee-3d56-4346-8178-\
bc73d90ef407"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AN", "=", 
   RowBox[{"AD", " ", 
    RowBox[{"(", 
     RowBox[{"a", "/", "s"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ND", "=", 
   RowBox[{"AD", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "-", "a"}], ")"}], "/", "s"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BN", "=", 
   RowBox[{"BE", " ", 
    RowBox[{"(", 
     RowBox[{"b", "/", "s"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NE", "=", 
   RowBox[{"BE", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "-", "b"}], ")"}], "/", "s"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CN", "=", 
   RowBox[{"CF", " ", 
    RowBox[{"(", 
     RowBox[{"c", "/", "s"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NF", "=", 
   RowBox[{"CF", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "-", "c"}], ")"}], "/", "s"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "c"}], ")"}], "+", "ND", "+", "BN"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "b"}], ")"}], "+", "CN", "+", "ND"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "a"}], ")"}], "+", "CN", "+", "NE"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "c"}], ")"}], "+", "AN", "+", "NE"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "b"}], ")"}], "+", "AN", "+", "NF"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "a"}], ")"}], "+", "BN", "+", "NF"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"s1", " ", "s3", " ", "s5"}], "-", 
     RowBox[{"s2", " ", "s4", " ", "s6"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"s", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.776270493873019*^9, 3.776270842986066*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"13325f3c-d2e0-400f-8e12-f9814957254a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.77627081017655*^9, 3.77627084404011*^9, 
  3.77627306088249*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"b943b3cb-205a-4e46-8521-73aafa2d973f"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 743}, {76, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1031, 18, 219, "Text",ExpressionUUID->"e2e41639-2014-4071-8c94-e440e00c41e4"],
Cell[1592, 40, 397, 8, 82, "Text",ExpressionUUID->"46a563a5-4842-4f25-8b1b-e8d424672623"],
Cell[1992, 50, 38189, 593, 239, "Graphics",ExpressionUUID->"47c6f638-b604-4030-8757-bbe04c39cb74"],
Cell[40184, 645, 980, 28, 52, "Input",ExpressionUUID->"082a3ed5-ab68-43bd-a7f0-4347d2585b55"],
Cell[41167, 675, 55179, 909, 86, "Input",ExpressionUUID->"32b2de6c-477b-45c6-8602-e020eb8a3e93"],
Cell[96349, 1586, 347, 8, 30, "Input",ExpressionUUID->"71b13824-cd16-402b-9a91-99bd2269463b"],
Cell[CellGroupData[{
Cell[96721, 1598, 407, 9, 30, "Input",ExpressionUUID->"2beb1746-2fde-4cf2-bd34-05deec08face"],
Cell[97131, 1609, 554, 15, 72, "Output",ExpressionUUID->"34904a79-809d-4fba-93f3-ff6bb7ca4282"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97722, 1629, 358, 8, 30, "Input",ExpressionUUID->"dd05234a-0de1-4f00-895c-6560d299ce92"],
Cell[98083, 1639, 502, 14, 72, "Output",ExpressionUUID->"f2f5b7e6-b3c5-401a-bf24-48fe8d695b77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98622, 1658, 407, 9, 30, "Input",ExpressionUUID->"e96f9061-0bfb-4c27-bf2f-e21fe6074e82"],
Cell[99032, 1669, 524, 14, 72, "Output",ExpressionUUID->"d9ad6056-d5bc-40d4-a1c3-ec868d1f52ae"]
}, Open  ]],
Cell[99571, 1686, 398, 9, 30, "Input",ExpressionUUID->"039b5899-c40f-4dca-81b7-649a086b856a"],
Cell[99972, 1697, 18271, 305, 68, "Input",ExpressionUUID->"e34a6487-adae-44a3-aa7d-c0a6b09f9a2b"],
Cell[118246, 2004, 258, 6, 30, "Input",ExpressionUUID->"cf7f6464-f2e0-49f6-87b5-642c80b38110"],
Cell[CellGroupData[{
Cell[118529, 2014, 406, 11, 30, "Input",ExpressionUUID->"86066aa3-cf7e-4bae-9aab-0023e6d732a4"],
Cell[118938, 2027, 412, 13, 42, "Output",ExpressionUUID->"1b42e2ae-68a0-4cb5-ae70-6859dffb63a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119387, 2045, 462, 13, 30, "Input",ExpressionUUID->"a9e069c9-c8ed-44c6-bd24-b9b617b361c2"],
Cell[119852, 2060, 455, 13, 71, "Output",ExpressionUUID->"629b0fd5-63e0-4fe0-afdf-92f267c0d8f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120344, 2078, 407, 11, 30, "Input",ExpressionUUID->"ffaf688a-f2d7-4852-ace9-600017503291"],
Cell[120754, 2091, 199, 3, 34, "Output",ExpressionUUID->"9a507832-3272-4442-8641-13c126a3d834"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120990, 2099, 464, 13, 30, "Input",ExpressionUUID->"058bc300-d4f7-44dc-89cf-d1f63ca8ef36"],
Cell[121457, 2114, 449, 13, 58, "Output",ExpressionUUID->"6c641ca2-ce79-41d6-b12a-ccd4e960ab96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121943, 2132, 407, 11, 30, "Input",ExpressionUUID->"a560cda0-7c03-4acf-9121-dfea94b30857"],
Cell[122353, 2145, 149, 2, 34, "Output",ExpressionUUID->"d214c74b-ebb7-4464-9574-c4ecdce90f50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122539, 2152, 462, 13, 30, "Input",ExpressionUUID->"3388dc76-6671-4de1-89eb-96f6f313a05a"],
Cell[123004, 2167, 427, 13, 71, "Output",ExpressionUUID->"30619b56-000c-44f3-972f-6beab9aa5dc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123468, 2185, 409, 11, 30, "Input",ExpressionUUID->"ee609189-cf49-4b27-8919-b6bc00b94e13"],
Cell[123880, 2198, 149, 2, 34, "Output",ExpressionUUID->"106fbadd-963f-42bf-ac42-2cc06bde89fa"]
}, Open  ]],
Cell[124044, 2203, 306, 8, 30, "Input",ExpressionUUID->"d3f146a1-2b18-4579-b2c8-850ec897f9c0"],
Cell[124353, 2213, 14553, 243, 76, "Input",ExpressionUUID->"e4021711-6c72-4164-a9b0-ab085d90d68c"],
Cell[138909, 2458, 257, 6, 56, "Input",ExpressionUUID->"11a291ee-3d56-4346-8178-bc73d90ef407"],
Cell[CellGroupData[{
Cell[139191, 2468, 2815, 99, 304, "Input",ExpressionUUID->"13325f3c-d2e0-400f-8e12-f9814957254a"],
Cell[142009, 2569, 193, 3, 34, "Output",ExpressionUUID->"b943b3cb-205a-4e46-8521-73aafa2d973f"]
}, Open  ]]
}
]
*)



==> proofOfExcirclesTheorem5.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    326436,       5625]
NotebookOptionsPosition[    322394,       5554]
NotebookOutlinePosition[    322733,       5569]
CellTagsIndexPosition[    322690,       5566]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains supplementary material related to the paper
Stanley Rabinowitz, \[OpenCurlyDoubleQuote]Relationships Between Six \
Excircles\[CloseCurlyDoubleQuote], Sangaku Journal of Mathematics, 3 \
(2019)73-90
which can be found at \
http://www.sangaku-journal.eu/2019/SJM_2019_73-90_Rabinowitz.pdf.

This Notebook is Copyright \[Copyright] September 2019 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.
------------------------------------------------------------------------------\
\>", "Text",
 CellChangeTimes->{{3.77627107585489*^9, 3.776271075860856*^9}, 
   3.776271136476125*^9, {3.7762712226350193`*^9, 3.776271293493593*^9}, {
   3.776271528732362*^9, 3.776271531699627*^9}, 
   3.778672396820438*^9},ExpressionUUID->"e2e41639-2014-4071-8c94-\
e440e00c41e4"],

Cell[TextData[{
 StyleBox["Proof of Theorem 5.2\n", "Chapter"],
 "From the paper, it suffices to prove Lemma 5.3."
}], "Text",
 CellChangeTimes->{{3.7762709107990847`*^9, 3.776270927354122*^9}, {
   3.77627189980402*^9, 3.776271903747882*^9}, {3.776272229228993*^9, 
   3.776272274876898*^9}, 3.776272411173382*^9, {3.776272477477283*^9, 
   3.77627247769319*^9}, {3.776272534965085*^9, 
   3.776272541445063*^9}},ExpressionUUID->"46a563a5-4842-4f25-8b1b-\
e8d424672623"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQucTVX7x7eZUpH404UXISLeoeSeW2lcczczLsMwLiHJILq4S+WSktBN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    "], {{0, 876}, {1336, 0}}, {
    0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{464.12890625, Automatic},
  ImageSizeRaw->{1336, 876},
  PlotRange->{{0, 1336}, {0, 876}}]], "Input",ImageCache->GraphicsData[\
"CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"ff8a603f-398b-47df-9195-c8e41ebe1741"],

Cell[TextData[{
 "       ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06=ElU^6dL@_LmGe54>h75G
kgfd5>N@@`13o85T02<`Y8>RPglo[gXWQd<A1:BIH]OfjUEelHfnda]mNGYWf]j9
lE6[<TVclhWN=m9QMJ@So[`BAejC=i52G9F;bM0;JFgFH3SU<l/;oD/oOX<9e/Tb
af9>6bN_fMalo<2TDO2iI9oEgSj/O>IfG6iEGU]:_<KXdcfQWF/LA>NC1<L<A0jS
Tc=DcUa7cJTeN0k8BjLe>^/o3VnWLQ2O5>`<?4>oD8HoBM??D^NWIe;ilob4dZ?P
n7bFOaZUgEi[bIGTl;Z<nVK12cf3<4DMk6SZTXPR=Z;nN2:f>6:PWalDWEkYbnW4
2m?Y1cflOmhndNTWOC]Uk^d3Z<D]4D`<6a4/`k5fL?j1HbAI7?mck7Q1j:E^GQ:W
PKN::e]WDFk9OGPfL8`BGTeiZBWOhoTBlke[/>?L=B/:o[[W1WKgo?O]W2o1[Tg0
eZo<B?7B]OJ1O>K9_]2k[6ohU^QW_;Fnl;a?FR[]3Uc_dYhha//_S:@D8`JATOVV
@[B6`GJVPahhAfG7QH_HS[X7g;e8jP;>YRST^nRd6Ifija2`FXgaj6Y=YolV?PI3
`HVUEQQdY3ARjcmM:N7gQ62:7XO]C:VVGH_J]=deKOKXMCSkb?WbH:nYJlcYLdhe
ikF/cKWYf_<4d8U`^gcTVaideii@Hf^PO@M/?;@iSeB`DJjd=Q3>JaW:kM?KB>[K
IF7E708Tj36d4e]<6>VeRBi5/^02aXfIG01GabWCS7M3GE:k]^SU2a2c2hb?^1B6
9K_cEbFReh;ZQg[LaA2>5<WB/m]`kco>5`<h=e=C6dgYS1j7]l>g6NH3R:GFC[L[
]<gW8E/HEhEfi73gNjn17F<UTATn>[U9=[9YmBj0_OdDT:kGLkJcC>oe;X3F>0<d
[8ZC7@D8ckeE2NXiH^ZWARKEdSjg7L1_^4bU]IT0;N/`dgn?KNgl?nk0]X`REiNj
OPLg0F3cbWY``:kAX>g;VS>6Emj<Q4IjmCZH^RYYcMGR<=0TfHMXM45LCD:aVPgB
IB?/^j>lTVRd6;90^ZN/XV14=M0U//ed41M1KVYMM1iSo]fgAOan1R;:<1UZ<d2Z
`A6=:m/b^kC:=Y`G]RKc3=8h><DYiJ<QQTA>;Gg;KQ;4cE5QCDbXM3f5c@=6/oE^
ZD^Z?i1]W7:aU6]HLZ54=O`eROQ[DEDIXVZA3d]MD_?[n6IVC[2PSH<VGo75f<21
@i;n=N4[CBcKjl4L4:hJfLAeiFUi0@F3BRQZb_m191I_iJM<OPAgg:ZC`ZeG_l>1
C=FRV8lgGYHGS=ZTl3>WjbWGKNI7f>cnA;3Db:[R5>L]W93Y`IblF:hN9iR>l14J
V]b@0b30=A8eb;5TW66YFdn5b22;TW?m<P?A`3DZ@eI1bVniCk?6D<g@]6e:4=]X
>2eOeP0;CT1]5?@6D8KA30M8]Ef`o]ih^Q>YT?<[fgmiaXP7Sbb5@RRk68D<l]JJ
WcKb>F[@Z7bC:M6dO7hCNcRGWfgUG=?2UMc/iJN]Nl9/`cLURZHeh]_SdVl36I]l
gfg`MN3boGo`SSTb2VE^I7=dLVEQK@YUKVA_HVX:=B0`86mRJPXa<CPb2VE^I6mR
JPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P<b0`858P;e9ULfmeLV=U
Lb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh85/`830P<c<d838c>5d:
?Sh:IFiTKf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@PFb0_D4A682mDIGQd85dP;d=_
K6mbDg1QHfDP?3`P;d=c<B0g830PDR0n?R0_AVm^M20l?20_E5@a83PP<21B2RmD
E38P>B0`858P?ShP?Sh:IFiTKf9Z2S4`830PKf9Z2S`l82m<IFiWM6PP<C4P<21B
82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6JFadIG8P;dI/HGAUA6ESKfAU
83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj2B3B>dPE1569BH1@0XJ4
9WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5iMf<J`W_[CGcgY[maeWO
fNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg0QP@0@iH0L3QIVH4AoQ4
0]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H02TGE=San9QOU0YAC/lDI
<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4JFLhI_3BNS;]@gYXUhJ><
1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQK8TbAA@IkXWb0P08U<@i
_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR<B^D`dgQR7Q<coBd38h`
5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQjneGa9^c?WT6<WUWOK>b/
;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<NQVaNT/CR32L;Rnc/K7<1
Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFVYjI;A<c<30jGcfCmma3o
hl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4OmGQOaPf9`LIOYe[56Qe
G`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA[g>?<W[nioXO2eb:K^5<
@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=780cL0?N8024P4P@0iH3
;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4El0=L0/<P4M02XK1Bc01
gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@4990nM0VZ1PZPjZQ@e0m
m2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L24O2bn14N1FL1aO0fn5:
^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@14B5[TB:T0ZU5VY0>Y1^i
SDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<5nHfIQ0cPOV2YF;E/JIH
9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n^1QL<Vhe[PBg3mN<^h3[
``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09FPA[PPlQUR0TK2AD41X8
i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V691MB92VI]85DBFXRGBHm
9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2fDhiB[U0ND1i@jEB3JQ^
e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?U=NGMiMO;YlWGb5oB_jV
o;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R=LEA9KbBPI:g4TnY@>V`
dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd2FDUIE_U:>DLiA[U/lYB
1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZKRYlUB:EIYD1UHnZC5E_
eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oTo8OZ/;Z9N[SjJ_G3jSgZ
TaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[UF^NeGS2EVNk<E6HU/h/i
XJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MCMd9?BbmH;en_DNnQ?U6O
[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[dBZSFZ<kaSQS]W6:lCkS
FbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`g5UI[4KFX3W3?<QlXgVK
nB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4VV]MHgg7QV[SHk?>Y]gV
]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm3_OHM7HX^hAmeA7[j>6h
c_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q^1abTBiT;XaON72Qe5GK
UN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W6/l;GXRG[eNAEjngT_MR
kf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]OkC`@h1:`9j0ZT14H4EPLn
2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dEnW<H;R`d[2K/NKQEN7ih
M`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFGAD^GF2aI/nA6S5Z<8:Hm
5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?[Y1O`EUa:QhK7agO4?n9
4l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBbQ=54UlAMRF=9[TTEBN<2
Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[GC<m9kd_`cBS<4>jbVWE
kUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMUWlYAc17Vm>BJi6k;7LWc
bO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?KB1]B=W`bdK;SFDK
gfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gMI[>]J]^G8UkAmF;;hX[R
CbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9URFEkId:kPGJgUc?:Rl[Nk
EnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^JmjW^gkIgJam_G_mm]Om<1
S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemoA>e8lI7?AhE7YLO2SgGE
>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ>O7RaoPOkih<?=UiRWfZ
jBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnKogcdS?JIV[?:Id_?TLhE
W9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmNlKUbZM^mnoaEUj]W[SUM
>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5ONOjGO/_g_JjONF>oidK
0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W2TlZWZXo[OgEn=MVZKgd
k:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<nHcMN[7daO3;S9OChhFo
:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMTj>CCMfW_YZN:gZ^n?oJ1
oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YUKVAcM79UHFd:IFiTKf9Z
2S4a830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:Fb0_BD=3@V5cIF@P<C0P<21B
85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=IFAYHD9_N21K<20`
83<c=20b<cQM82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n?PYUKVA_HVX:<C8P
<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B83hn2VE^I6mRJPXh
830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`IB0_@V5cIDI_
KW@P;dAJBE52C2]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb2S4c830PDR0_AFiS
KfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0d=B0_C65cM4=XHG8P
<C4e82mGJFAdJ7<PFb0c<c<:<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20f=SLP=SHg83Lb<R0g<S8P=SHg83Ha<B0`830P<20`830P<0X`83Lb
<R0`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20e=CHP=CDf83D`
<20`830P<20`830P<20`830P<20`2S0P<20`830P<20e<30PGB0n?PYUKVA_HVX:
<C<P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_A5Y9
DD9<:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa82dd>34P<C@d
=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6EcHfE^M20]<S<`
82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P;e=dIFe883Pe
82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU<R0a=20`858P
?Sh:IFiTKf9Z2S4d830PKf9Z2S`l82m<IFiWM6PP<CDP<21B82m<IFiWM6Pa83Pc
<S@P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EUkN5CE]EmkWg?V
W9W9HfKbV4OVMC:IVBBCMb0T990QV@WQTAP8H2HJbH?499:J@PQ22cNRR0A44H48
E^EFTHLf@j0j@:6D2mEneeI/[e8YEf]5jmLfWfd_NUG<c5gWC4PQeo[aQeo?VKGg
F_^ieVn__LhiNoYF[6Z7F1P01^XJFgXk@;i/g`LP@U]?BfmDeWf<nOjfoSikE>KB
0ISU7KegmdAUh@T0UNG^iF_6nbNl2:3^kFa_FAJ]Qjl`;n[4PZQ<YV2Ne]WCMemD
eQg3O<[bNm_6ja<N@mWLdg;On?a`6FGkMeYjfZ?]K@fHYoGN^k9_G3ISG]JkXWfl
?L5jiPdPF1X;Sh<BkP4N:6S`KP;P?eIIP<EJZAj_f/6O?;dd_^aCd0Zb_;CVDCVo
N?k0Q/oK_g:[]`]OH87bNW/YEfB4<`1R2=J?Z[M?e<Sm<8T=@KdW17>@bY6V8WTl
/```@?K3HdS?8S7@AKK06ZC=B4lR/A?L@IB>TbdS[>0m@MJ0RLceZUWKXTBScJ1B
fghM8XYSCm_N<Ga`TQSA`_N9LB@FU;=Di5Wb32`36gTNW6@]E4<jfG<dHkV]6J/>
@RoB018SYh@L7;4Ff4jC;72b1?^h`<ZBUfeoc<nfOIPOXVC4M]HMHS7kVADUKkc]
S>EYfdl]Mm]>8af>EQg:`1H_f`iJU]]fF4=TchS]LD^8H9o]dFbE1K^nK>_9f6EK
URoGcmlEXXM7K2EH_lB[]QDERkJYUR^fG7M882QWFnKK<_=oJD_3S]S<SX<j_EZK
fK;3=Qf[[1JoNc[BBG:8k8E</WO4>MMf0UTdmnRLS>9M8O:mXmGYnLh@FN/]ZTkO
UE7]MVK<]cTcZ]a^i9NlaSo8gl7?hP]h3io>^gRACn4C1IfP4N:4644U208O8Rn>
U=/D9lUQ:4MH3QlE508G8So2@_HTNDT^O>TEPAFX049R:?9kM5h2RB5bn9Q6hY1i
FB5cRQ1ijFRdj2F_SIDhEZk@D8W715>PA:0`5h;TTI02=RKgUa_:MC>e9EFnOiHd
bcGGDllo_`c44]`e[khQN<PB21I8C<@B^=kLL9giYgWO:ZaZ[o1hiReLLkBo]k_3
gnk`=c_lkDS=`BgmWHKP@:_MOZBkEjZ`1aUGLf]KYiBg]0Mk7NfnH;O3IcoB;oNK
E=dQEOLkO4NP`knXhDR7]mdgd^o]mc]JO86S[AD[VVjJJo?4G2/Z_VJ^2VV`5M9L
[G:oBG<eBMF]dUa=dUa=dUb]gUIi;/UhOeMmaLXnm4jk_f^N?IQN7ibcX;4QJ6l9
n49T?aKjEP5g1SCL:DSW1/34iX8=8?8>dRDY3bn>O<Bm2YY`CnA_C2T^jW69J;Rl
3<k08k0GQT411i1?Qk]P27i1^W5_g`W7h6eRQAb<_Bb4H3jlCR:A=j43W/?fOG0F
M/8AR<4n?I24]M^8<k8FIBob[O1Pi=lQ3H[Q8CP59CSZ=QR=78`LaMZ5/1P>`F7/
oio4@Hn`2I4OAJj000]`c0Nai/g8o<P`j20;:Z0>Ban4dlC9G8YdPP5:DK^Wh1WH
1cn3_i0=i5RT<m8O^A1i7egE06JXag/M>DKNIhKIQb9?AOhD2B<BjI29/cK33_PQ
SSn<maT<[Gib3nTS>lQ>jZDKj35f8jL?Sb4>6C0KkfZh5ai618k3>OPkO44nX@I6
`o@aib=C8ol3JYR7ETZF]4<ogY_`gXHfWB@:TTLZBAeIAihP>lU_J2IMC1_XJWXO
oHRYINiTeS2oHENb8maFKTRQ3WlJ>AUi=O8Fj<42Ml0:F8oFWHD;L1Fn90b>IBI>
DTXZb5eh3i2mm3SIAhkC>W:6G:27b7_T0o89^DHi6T>CZ8OfdAgd<3e;OlEd<C^I
9iWgV4oIVAcUmW4O:Yclkl:]hLgQGdE:8nm7?/L@:h28:e<1]K0DF]3JGYP2ohIF
_8Cg<:kJ>CP?_i3_3hPIA^5cA068SYQ80JW1^iKLASY85gVJW<3k]:c;Ia@GPRZY
U^ZYVMKCE]Y31nQKM819HC:I^D`S<hcgJlcKc3GV6/^a2F`B>i^M0e_I7WH?g__I
0n`8n`IG`/gTJ[TUg02gVM_:]75_LVl[eR^f:DHDWbSnRV5a?Wl__aEGiaOX/cm3
Gok7aI8de;h0_P=]a4MJHAN^aSkB0X?XGL_8`hQG;jA7VYSec6bJQmi`6[j7g[X7
e/5ViTkH5oT]L`P^XZL/ab47h0Ff0RcLKUbM3I27GSAnNc<b<m;M;VNJ8eFdHlPg
YiR<1WebDV:2CZ^9SE6[U0:_h5R64/Sb>jZJkD5GLi1e>JZ[/bGIdH85;CLD=>=F
]PN[KVhC]4_mF[3ZYYINK=TaZJDgf]8kdI9Xk6E@UYeUmc_/`Eoj7?H@JEc@P?`S
?TO07QbEnAZIOdcVHi4GANaPma/jOOHPJKKkPeGmWH?nIUmf5SW^ACQDfEUBh?22
FQXh29D]jc30@ZGD`Qld>GcnX=61?=HaCWo;/V3MPPJo;dDD0eR6A@/KL8k/[:hP
jPUKHYHiUVd9NJ6eFN9JkV`8<Rf186fFa]9jPWZ7;jQOnj7Q7n9ec[oeQ/XPMEJe
]0mF1Kg=Fa1LBFbFY9J]:<f[]n>`M6>P8DPfSR/QjMR=VT[ZAYl9c^I^Ne3YZ71d
3WHg8kR`/674i3G9`CL8M@dSAZmA5[:cSQ_FUhYXoO7/FMVcY;aD=:b?iWml85[n
jc=BKUQok_NHce/h0@2A473<@Cf3mSIi4PLZFb`UkLD`f5J<>>4E86QV5nYC6JCX
<h`cb3WW]0@7jZn[dNV;:]OLkA]A6Tgb@jPRP>fK1cGCLJF`_LIQ7o`DWmK=S]6o
g5cB<UjRL6Xn1JUBF^P9G`VBU^]l_oB`M:;EW@I7YkBnoO:JX^``n6lX@5V2A]8i
V8P?l;X6<FP?H06nCFK=2h6b[^488M/28A;I60:OiCRnXc9;kl;Z;<WE^W`h?`[I
FER@:B:GTfF_`YV[95na3mX7ib`K]5OI>m6IF:NLHdGkH20G4Ja_@9aP4LkX3JA<
/>f1`7@L9eLJ1k]Pll40S]0m?P;VLU7^63K:bl:7:N>ZJeS@41c`Y@Bm_P2^0[[_
VKZ6h1Wdg400FnE?J8XJ[n/bS>]LP3[WIf9mHG@DO7LI`242Ph?BV?D=3S5hIW0`
IE3JKe4iA61bPGNl80AB4`Wb41VX`kjH>L@DN@e4QhQZ1BA<Yj1;GoLXO6OoIXB;
9_C6W]=@fb8IhN9_2N6BFd5hnRdQG3ZQjDd8Uj7>YA;2<oie2<nl2N7bKdKH>j4g
:ST;]OG:25MlB`QGgP[2_U]2f3nQjDd8Ej7>OPWQfOljQ:]_@WS>=b<lMd9_E78N
JS]GAWSn]hA`cJdPG7];2=lfXNU=2=NQc[M922oheb6ll2J4jklIhDDCNZ>BRe7K
AC;2BkhUQ6no5H@KKPWQ`8BV=b7LR3X798C_V43HVa:46n?``:B`2mmjH;kc1/Sa
CHWC@@Dm18^i9F15fXgOGXe8cb<oc7h0`lPoaJj4QDSmn=5MRUB1gJjOmlCPElP@
b]Wh7H:OgkMdDGbSIh73W_bTm]4SXdV5odmDPPZoJ[kiRQV_;X95l7^bS5bUBnPN
nSZCb_b5GL;nUP_QbcoJ`Ek0ke06mJR<WS49^B5PT@A=2>02TR@Scea67W<NL`Ic
iFDh8F^oa7<2An9PRBL__e0[J]e85Nbfd5Moh4imFAURJjkQV@DR/iRlBnOAgCRG
gJ^2G8JH>32bN19BLE@lDHg71kEG=1m1K/eXOUj2V2@^9Yn5EGBgm>g;P1EGJ@KZ
BFFk;gW[ZTT3jBC<`la^MTQeD1EBQUB:M1D1GZ4PE50Z<E41ci6]Q67]RBZEDhMU
RAcWe643]IYSU2YF`A4e9@a@:bn4B<2[a4l0QE;5L2PMl>YRHoEj4oLdNEYUS8WM
9fjm2eDdeUhee8b=6F_mkKj?ZW`6:=NGUIOES9F=UFU;bXUFEe:2?fe9kZHLcc[=
?7aCHLnT1=UcPDdiQ_421P^HL`7?N=]=V[8b7RToSc@e@A=AThA2hV14aT6HKNn=
KWbO9UgJ>GKbVMOYHkBAKQiKcKAmFDU2hFYieGHS;Rab:_bVChL=g^;6f4I]=nf>
kMJ^YJ]5OTi/]IIJ15/lJd]03=f2EDoEE[O0iZMdaNLkC9W:96Mj/S4S<dBF7QGk
>jAE^2[IDj_i[6KdjRRDSiF?jTYbadXTfo;c:]MhM@HC9aRM2QM_H3f4<`TN0Qj2
aakgghlFT89YAE>W^5d>DG/3bhQfjG^;Eo39dCb3d7?[ZkjcZV93n0OTYEMZlanM
_bjljSoXJT9k_;MUe7bg^2f`<Oc^f0jVcS7]dLL:c>6B/LK^bZG?C[N=GN<Bm]ba
NT/PendYJSjhKNF;j1F=TD_LMkT?`H:NL/AKV/;]9[/haTI/k0JbRM^L`=D;c4<F
[CI9<Mg2a4a?DUZYeFYTlVVY9Um[/R_cSDJKOIoH7@FPIWCLO;@Lb/]7I@Pdj9MX
oW@`jid9[SQWRT^M[2b0f4A=0M5YhcFl6BD>V092:<^X33454:o3A30Y2PQ;<97>
QXRVC5?VlDACZN3n9]8T4;dSQcQB@J_A5B:0d`XE_4:d^eeJcK@RdL5JbAC]FO7l
b3_QCoofbNFE<jaWCHl?Qbm6h4LO_WR2c4kW?PaO>[U]OoR=l?U`>?cCPh7]7ooP
e=iOTQN9ol8OL?m@N1kmY0gm91K?GNkffSIYMnUXPJ2faU>`jPDQ?l5TRWG66HfV
]lGncK8Ce8c964P><2HKkR;9FVNBBl5c?</c?>DiQDXSX;G9V2QejP;29n:G?9[X
lFA:MSTUBo2NZZ7X3K8;J1=iRT]oXGeFgmaBDo`kO`/olaZ]9kT_k6cH6giXK?Q@
T__N`9KjfDA;LZh=L@TGchKOo=>Yl8Q/`c36ZU6d@HfWE[GN==k:/V[6R/NNB/6Z
DP/a=2J6PZ:;URY=LHcP16=/G8RXShXk[a/T>oGE:nS8dZ[RURd_Tgdk6Vnd67<T
8/=/kULk6<mGKc7O_gJFf[QCal8EQl9a`cPeGPC?:h0mQ88BB[`6B@_U^1J:NhQ9
;Ln/DXO8kCSciG4XiIV_B9=>W]0ac5ckjWGjiUS^Zo94`f?;Y?Ej2]L[Dii31OgN
a6VTF45iXRM^<Y/dD8hWU8K8GZlNXaV^Q<1P^5<8:TJU8PZ1<U;MScWF52?5]KeN
UA:<jYQWaOkN6kNg]<^U61@5Xk`<FAJSeZIeio?c<0heHASB5VXM17m?oIUnM>Zm
/OSCM3YgjUXS^oo;B_KiJgO8P32`<79I?QF:ao>n<_Q_Kg5V7U5Ye2TaIWMQ]JI;
fJgQB`AMS999:N3CU1I=S:GD@g<bBUlYYJD5VDjMQ^L4/c]EK`jA@Jm3Kk7aKT^>
VUZVZ/_h/S9c8YnANB3==3<U`c`ggUe/W37c9f@g7XHM9k/P2Ro6:LUG[hbMVmR_
iJ<8]5JW;fU24g=6LdJUl:GEAb=HN]6dY5@PARLYRQO1H4dA8MVN:18a5JIA4D`F
_DRBA4c@VJD=:foCnnnG@4U;U_KW3197hPW^dB@RnOLDUb<E@i]S9RT/`?2VCLA6
>4DLkVRgbbeU[ZUCRZHUT;PE]D/3^lC>PYkFo7YbK6IBc0=[7bTEE@NhoogQZOiE
NVN<EI^IiF[:C5I>nmGgMihj/G_`SLJ/>O^g9iTELK7Vg;_9LR7;T7eWoOc<nYo_
[JhN6]]]CVFHSC6:2XNg^__73nml;X5LTObW?o8^jnC>PQKSHJlgIcooP_VRVDTE
hZfD0m1K>5j[/U[DjTBgH;:KLS@i90>d608gRJNJ[S_9UB_S4F1D2X5JO:[9LL2P
BeJXTQF9;Z9CHI;4jedT@FUeAGNn15=2XEJ2@ZM=Y382BHjd:4R:Y4AmLV7oL>Uc
cJmmlMVU]H/:B_KCS^gK7oWNLMO//mcI/CoG;0R?QZn6`l5BAlgVMAnO?_S^bfo^
_^^8_?oa99Bi`=J22E;P1Fo^2dHbI3PP738`L`G]gTB6BEAHC7b/9E6M`ZNTj3E^
7F7LE6^bZ=ajXaWo7^:?RR_FSG/<FUIF<eYB8Vg7bA5n2QP5IdbBbPEa2AZdDX[]
AY@`]X]bK5LWakX`]V>R=2QLDV`G_bJfboh2bM78SZhBmHY2bAgXE0dDl_C]3oC3
VQG[GibKmo3S_@lHQjeo?OW[;hW^_la/KO1Rf`<7NYkMMgWcj[O>Tl:?l1Qg>XO[
FQ6ib;c<c/=CoUbBhgfdF3W4kM8mVCRD=9BYB4mc^X_4:W5ffVcgT[CKgAeYMk_F
a:b9GA?GknQ;jg?f^OIK3f@U<:1>h[;IW0@`9JGXcHJTk<BLm7QeUn1b5SVY<cEF
aGXB33lgFa9heY:caj?>iIEa6/Y3[YQ[/QVB3Fkmc7@GkdhgiLOIg9ZIh<hai^F?
R?^SSX=_3F<UT^><UFR@RdHHJO>EU4Q0hk=dE=ZGgiEmJCk9YZhTYlTUa]U4D>;O
IhC9`[g=IB9WdF5IBZ919?KhE174e;QH`JdBRL^YE95/E/CoC36aJ/dR<BIS8^gF
j8=EO[[:Bb8ENG0UY7R6[ajh;jFGTecRLT]KD]Z^_0=iAj[/VSHR_ihXL<>jbBN2
dgMPfM0<mlY7=loZnmga_mmCB@ma[YU?MWCidf]GWjgXN^OMCekUbB^T[S7_m]__
l:LUFm9B<nOL?oBCKHfM<`YVegZ[<Xd9U]`/oa>?GWSWFOX5[YmlAM[aOhR_^f:a
D8?o`cS11FilWl^0O?217jYP2MH@o9LUnWfQ`5KPJibcX6:nYkYmNGmkGeMKRmcR
nZQUb5@S=B1e8]f7m33B4=8197bEQmN@OX_d<M;WTO4;NISP2GkCg2c?VRAGC98[
9lVnBK9oTU`eBJjM94]FgJQ?jbBiKI:lDY;o3d7GP[L:IFiTLgAbIF5]2VE^I6mR
JPXa=B0`86mRJPXe<CPb2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U82m6Kfid82mC
MF9dNG1U82mDLWEUE7U`IB0_@V5cIDI_KW@P;dIIETaAAR]8IFafIGAYHf4P;dI_
KWA4IG=SLVU`M6mb2S4f830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP
;dIYLW=d@fQQLR0d>B0_C65cM4=XHG8P=C@P;eMYI7AXLb1K83De=PXe=CHP=CDf
83De=R0e=CHP=CDf85dP?Sh:IFiTKf9Z2S4f830PKf9Z2S`l82mDNG1U82m6Kfid
A6EcHg9YL7A_LR0_AVm^M4iQKFDP;dIIETaAAR]8IFafIGAYHf4P;dI/HFMc83<b
82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP<C4b<Ud:;dUdHFaYHd5^IfaU830P
;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_@f5`B6EYIfQd83La=b0_DgAUKEHP
>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_@GIWEfUTM6PP=3@a82m=HGQGJFAd
J20a=C0`82m6KfidAVU/IC8P<CLP<21B83hn2VE^I6mRJPXa=b0`86mRJPXl?20_
C6E^IgAX834h830PDR0_C6E^IgAX<B0f=SDf82m6JFadIG8P;dI/HGAUA6ESKfAU
83hn2W=dLVEQK@Yh0KeINeQCEkIOncbB45i9N2E0>2LLlT2P_0`5INB82J2PAE6K
F=44S0DDIBaBMJZREe_5akFeIAc]J9f7]fZ]AkA]d:U3Foa/kk@M>mifKZONKjIC
fnVmMoPjMdKmfR[9GNL4Z?Q=noV7GloneUi[kKDOjocFg_]TkgB^FQf0F>P66^XG
n3^FP_:H>Y3]JFkgba`O`bG</YZk>WUI0f0M0?CbYAd?]dMdcM<0F_?3bmN>]4mP
05C6UX1oBL@>]i2G]611A2LCTFNe]7N^RNR6<lSCUjm/7[4K[Z6^JoN_6ATO[Z3>
[o2g1b;eCGG8/cYF?]8iXZLS;nQH5ARYCccXgfn1H:TJWX8XF8JL0QfVARcjG6/6
1Zfb7ImI?Klj^3Rno3[X=HZnN>Jo:_cg5ikOo6GPUSgjBLeGF10eFUoVZ^a@=T0<
@O]@m9=S5ZDMI^XP=>@4HCYB1I8C:BMWZQ6jbA7HPo@L4Pf]I0N/AMZ>m1<TIT`j
RUXofM77J<BcI2fTTQUR=<?=CCAaAVddmk/PDIdib7eXo>@L<F7d?RJV_UR8VZXU
ci53/0@hlT^`TWE@0`jbogCfL/j7YZ?@PMB=A2/i8DOk<XZhlb@G[0c1=SK8H<S;
g5l:lkQ?2h<DjN=N]`LII:mUX2K6L`?VPmb_c@mcii6>Adc7/[76bmaAlg9^KdJ@
k>oSWS872KIi</9FVk7YbeakMRngY52aeoD6ZN=mG1WJih_AG4VYQG>J[g;imZ26
X9iW[^<V5;k3IF53[<ISYeIAcjFKmg:Cd9AQM]/W8IdSalP1V40>m5UWL6MAa=Lm
?Cfk]3M8OWBjaU5X3I9eHTV=XcNkaVk=[^>/fEEf>l[cgeA_DCnTWZX^D^NX7FZK
fZ9>DbMZ31ZM9ThCXm5Z=1YeT;c@El6YcY7SD86`73n]DFWH87TA2iUci8ABN>8E
3J>Q=:1938KoQ9>G@6:@73nSTbDDGUHYTRY8CYb>59d@>E`C11S5X:=T6C?<PB8J
2VJ0A7H5EK0e^J_2F66HXRn[LWeKiU</XgW>]cm6HYIjJa/ldS6cEbZBQK3I>e[M
>2Yl:nmLSJI0IDi>kIbeYk/jfYJj0h;K9kP3B3iYAeN;DNY^h_UCKAfbPIMXVjnY
^DGVoX3D8@ALDY_PhTme:Ng^<2nEcEf2ja@/MLoeW5XZ1UamGF:GFo2k_:NK:ULe
SQ][nmQHZb[obERELVN[i;6JU7IgS=DXVi_T/A[U/A[U/I[49VD/nNGM[@fESgCR
k>CM[KFli6R@Y/mNh95h_mLE94N`d;DJf07@/Jn2Pnf6E2HO>83`QdQoT7UXG_Pc
mR;X@^gQoj<WHe3kIJ925ND`0;_P09`45Cb?/P<F`CihRkCQfUh8In03TP7ghMk;
@13Zh6dB3[l7Bn4GF;lCGXMWh1C4H9]fB4;[KV8=[d=MA;T9]XAo1UU@2Xo3Ze26
_Nj6XO3Al6VdcX5iL0b>Ho_O484jaBB4G`aO1@g<aSjgX>FmL5gh91PP5bZQ7T^g
`7URYOl@KP4SC4K_WXE3L1QNPknBcNA<^2GL5KhDoQRWZQ7BX@7CNW:6O4bOI1h?
?a_nWg08TG3011cE1g_QimSoBD`3^;FjbC;BBOJBIbRAfTbMHKJb:J5Qa24KZS7E
`4[HQPSd`b3l7KhRGe16FTMgdQO2c_0o81YZlBgU=`U05jHW<>g6McY7E:B0C2?e
I3eiVSa3;U<CZ7VDQgZDFT=mA/nR5m9[jL_<8d`O^i?MYhX>G@nO2el<_`lYH8J7
H1E/`;Mk7Bk1=ORJd=QG>[6BbJBB;<;DC@i@oN@`jJOZb@2iA1dSObBOT2o8CHZU
HZPT:XOZY?IBajWGZGOYE_XInROd7nW[c1BFHPncWjZ/jXm2CJ7]XGO3Tl<OQko4
;EH35Xa<9Lb2aN37]nf0RK0Agn84YY<H]D6h06lYjA>B3T?`9J80a41BBA6IRFTF
NH0/9JgT83V;jKcRb`d:0d55DGXZQDZW6ZPVZYgZY]jW^^TdNP8mPei0WlCd9_d1
OI>nbK1<0Y?4E3?CHBOCc^c7M8AiW^USO/^F/E?HFNal]Y_Mc^jTVmWgf0mD6eBk
EGfZ;eAo`ffaC[eB_A>SlaK>fMM`;Woc<2@;_Bn25M1<G:@9NS4JQhTONW1f;B7K
4:l>L8@Kj@ed=EF0/n4lo0QWjgiH3m_YQG0ho9od<OPmcYCUf6Dgo1]C2FKfaaRM
cE20/fPTRMTC/QefVcE;b;C`^>FWYjFJS2W9BHT91[d^=RIJ6jEAZeR6YPST^XDZ
7boIO19S4fYZlVAMl6>1okH27biUGZXJGdORiGIn=8f[:F;=YGOD52<eaK6JA<NG
@gUN;^lFN>TMUl07bH;I7YAg^@@_;`dYlTa5gZ?8/BQK;=R0Ma]KG;a4O;aKZ^YZ
jG7kG7ViY5m4>;Ai^O;68D:dg;44doc[LH>5JG8=]i@Z^=bBBD0IKKCEkElReLof
^5eY5X/Gbk1XSPO7b<]]UM1?f16cA5Rb8bQ2TdnFo0/m4^ggBYA?kT^O8jD8;RUU
gJO6KmAAbKgc=Z=4FJ_lPIhZBOC]@71UeBM[oYfXeCK`f2feeN^Ab=HA9f@Ofm1C
fMg8=l7ZJn>U::5BJ>UYlb6h<<OCUbZV:Y^_1?FN?Y=XDYBlg7kSQ/TFO?_n_:Ui
DfDnfF;L4>5onIM8nNl6I6kL<?PWi;EcaP0P<P;2M?AChY^E@@Ad]UC>0ZG@deb:
>>7S9ORJ[NS?=8W2>D=K9MHjgBme=hbjdN::>>M[LoE5VE:ESe2U5n_kNWBC<59H
GbO`?MOaJndCQ_hj_/@oDZ:bjZj3K9@3?CIG9>8OUK_TSjDEgk[5:;C8lNeBHXZj
H7COEX2j38g//iB87o1jSdGR_ER0_bIcJh<@ENliALQ^Ki24]`K1INk7gjSdhTEX
cYFWFZ/;adLU;aL;9UQ@^RnG[l:AZnBi`_O`?M>Gm?1EO0]>9/JZL3@4N[ciR623
1g62^CRRj4dK4`=NkbC/9eo^1i]PmAh_m]0fdP=bYBQo62/Ei>;7U;KENfIkY6iG
VRBj_1P5W;h3mAiY06N^eh^e2/LlAHoG]aY7O2i2W`/WX;dhdP_nM^W6;[`m?G:O
3Ak18Pgdm:Ceb>/]XPL9g5TPSQ@4@JhR@ahTgOGH5YUPBE=RH14/j9IGaW@RC^WA
6HFofKlKhI8a_k7UoNQ]RH9`jCe2^>a^49idE`Q?7_=d7<;Uj?=T6N4OO7l8CaV7
L<Eg8bb>nHe>CTE_A@GQbW^4l;Bk@MQeE`Rkac`MQg0En^bF4JknoQ2^6HO`m>m6
N<JHgnQT;GXk@d6hkQhQ??=^49ieE`Po<>KY>8C[dNL7I8AWOgl8caV7L<=g8cag
c6mdLQij>eM1N?hm@_S1^d7HLeL8NlLl7HO`0_CI:b?ld1S2HYX4]no3gGM/^g3?
=nJ5]d6>_iAH0e@bSl0PTXQDR3@ABBjKRNKANidH?6dTXej8G3i/dgS>HU6FWa9H
29oS6N;?E1LMPkI:0>HBW^mX_2NJ5[VkdN@7PD7Bj880Ui1T7FGj2/[8eLQYi55G
h2bf0YROLaIkHY4G51K[;GXkDRFc>gS[cnb[Gdl;<S=_hUd0NS:8AokgfJO`Q22L
dY0P:AIS64HM`jQkFM1FAnVj1Xf3k`nG@DG5]GL:2a:LDlSmaGY1?oS6O]_^0OY6
Ch;gb=L[j1]:Gb;jWL7n53;QR3R[Q:UR7VBGVEMT[<_H@YjP=1<d2dc;C8nI7T]o
bLA29XUWd^=<5WFj2NmkF2hn?S=1jdaPNFje9C?6/U5MV[`b<lhN_hT[cLbZ5V@o
oV?XfY3^n]1EZ2PO;ZlHdQ_:lPdYI@BiXJa<SaTd5QI<Fb^V<jHHZmhFKHQc@5BR
fT5<C:a>jb2J9<c`iT^W8o91Na<dUQPZB<Wm9Lj9=R5C[E8;:5^:34V9JUDlDF61
9LTbHn][0i/Vc^UMgem]HejQ:eLCahe?eUJm];fYM4TZ7GL[^ilH>UKF>Q^F[Mnk
/gK[^Ji;XA/oOf5MMJ2^Y?31]V<:;XGQ3iUDMSo6OU3TY/Ldi0FbVo=FIjo>DoGJ
B:dVAf_<BHbU_bY<M<KRSgM1C=@kMA]SH`_CW5V/fUTHJnbe^oA1_7F;eiKN]i;R
/_U=]9dZ[Rjj3AG41RZ6:XH@U6_3WnV6M38n<SH:92Gi1BHKA;4f/cGCYP;J0@b]
:D0hdPG>0JUFXh<`A8e`iF>FHDU3c6bH8EPi>C9H^W9If[@9<B>=3>D/CTi9;Rj:
0:MB>c=8LM5]<4jDHL@C4R:H@I8B@B39WohZaU7eb^hGGSY//2JTfi83DeO]2iaa
fmPnL@E9n^Q_eKUE?m`Hn_^GMY;biXj:7niKlg@G8HMXRRoM/jacCNFjic[NO:=o
biaR<gNZnie@2675fCdAie/nnba:/K1@c8bR]9YH@U7W3BZEVU8AEZg1LkEJBjf>
I[nPHm@<7B@Y;i7NF<d;fR3aW6KSZn<D1:mO:ao6FEF1[5aOYZ26`9DmLEl>/eig
8Kj`P>RSR=kR9<GjhRA1Codbi2C_3^nTm^bkO1V?i=^77`faI954kkjen:NQWlVn
4JP<Gf7BlGj6Qg=RCXeQ6dNEaE@U?9S`L08cBA<CZhHHKGaLg6Y3@X8Q;Yhg9:PQ
8DFKhTC7</GDf8eaLFK3Y7R6LO8GcK5jMFWZBRSU<j/]THQO7a[4H0mE36>d[ehK
SKBl3=1WM1TRXLOH6g4m>8`LRJ9/M0INS^3E:/nVhiZ8<V96><H1ZSC<=:K8fY2S
[B^G`bg7^S5QG9c]2KPPJ5`TaDE<DR9UbLbb3a_FRg>Ofom:Mn?Fo6OKZLn73ofP
::nnm@8ag0`=W@cm@dOJmdo>N?^agUoDR54doF9XUBg14W[S=j5o_o2f4/>IhHlH
PCd8JF27Xf;IXjTTAF?Ef4dNdn?`1=TFYJkFJ2efRc<^;Y6nZ7JV/GHW[YE/JU=6
ZGiURYHZefHEYVAG>aAPQ//NZifcIUfn4KN9TODP;`PI86DIC;CJd_WhI52a=Shn
`d5/BET>B4m0BEhCQ:4iWLE1[<Uf1iP=V<U[@]T[B6@1b2]P4fW4Jo_T9<5Vaef3
nPH>8A?d^_/=5/?8/TQ:C2jVZeo]d`UC]obhCc]UdObf<b@Vm;m_QJi<GDoZ=^gJ
L:Cci:5Mk<6_]/`[F13jkm2]Qo8LWeem8gBI5>9EBoAI/^C[oo[eiQDGmaoH9]oQ
DDShQ0=h3oG?7WWGClCK^FBlHC:22CF2=f]4ZJ[2oaZPbS^oKWIECTePNENP/kGI
[mA@c9QU8ADPRDSeB3jT3ZC^l<R3<Xc91?NblG[A7G[a7CZ^eG7]WGOX9K;noa5]
1L0:IFiTLgAbIF5]2VE^I6mRJPXa>20`86mRJPXd<38c2VE^I6mRJPXa>B0`86mR
JPXXKF5SCe<PEVEbLfU_KR0a<2ha=2hf85`X@WEYK6@P<CQ7>3ML:B1AMF5bM7XP
D4A6@fm^M6EhM2T:IFiTKf9Z2S8`830PKf9Z2RQ4>S8`<CT`>3<a<CTd<30aFS0`
9c0`9bT:IFiTKf9Z2S4P<21_HVX:?3`P;e1bKfAeHfEb834i830PDR0_@g9UHGAY
Kfi4HGAU838`830PDR0_CFmTA65dIB0b<20`858P?Sh:IFiTKf9Z2WQbIFH:<20b
<@X`<30`<30`<30`83He=C<e86HP2S0`<30`<C@i>3TP<30`<30PKR0:<30`<30`
<C8i>20`<30`<21^80X`<30`<30d<SPb830`<30`86hP2S0`<30`<30`<S8P<30`
<30PKR0:<30`<30`<C8g>20`<30`<21^80X`<30`<30a=30b830`<30`86hP2S0`
<30`<3@b=3HP<30`<30PKR0:<30`<30`=3@a=B0`<30`<21^80X`<30`<34`<STe
830`<30`86hP2S0`<30`<34e<C0P<30`<30PKR0:<30`<30`=38b=B0`<30`<21^
80X`<30`<30d<cHe830`<30`86hP2S0`<30`<3@g=C8P<30`<30PKR0:<30`<30`
=C0`<R0`<30`<21^80X`<30`<34`<SLd830`<30`86hP2S0`<30`<C0d>3TP<30`
<30PKR0:<30`<30a<3Lc>B0`<30`<21^80X`<30`<34d>3Db830`<30`86hP2S0`
<30`<C@h=c<P<30`<30PKR0:<30`<30a=3Td=b0`<30`<21^80YdLV5YK6Eb2S`l
82mCJGYU838a82mBKfmd834b830PDR0_BFiVKb0a830PDR0_BD@PFb0l<V4b>CUQ
<cLi<V@c<c=UHcDi=cMR=S5RIVDd<6<fICLn2S`bHC8i>F4c=cTbI3<c<fES=CTg
=f8f<F9VIC@`HcIU=chPGB0n?PYcM65bM7QbIFH:<CD`=S@:9BE5CdH:\>"], "Graphics",
  ImageSize->{290.03125, 206.66897455089818`},
  ImageMargins->0,ExpressionUUID->"fca4678b-58f4-4f30-a9f4-9be2203b1d21"],
 "   ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06=ET]_fc0<_^]Gl3H7@eeA
OV[0;RefjJf8Kl<>VmNQ:1H<K@Kdkhl?DEKL>2/2>7ZBgoNAX_@<mo0<3K`2`Qd4
N8;[fb?2kAjlo?Jg=8gB_>:o9TBH3h2nZC_jdXLkg1kK^W>oHDl6aLAlC2J>LcJ1
d0D8KLlVKRK084_BggB0jfU2lSKmP^[kcTe?l6DBO?l148J<01B1HBI[HdLNPo^o
aalk<8nnS^<HVZh1Gg_Oa81M7kTMQ[KcLG@K/TAO]kj;[JXQdVBMgP3c;@A/g`7/
K`5<13__gBea8<l[:6__C@oHh4HLG167Wh]c4kE<Q9FK0jaRhCRm=7`DRmiOl5Y6
of7aRYBK_/K@]M47Ue/d5SPDY>9i>F0L:2e3Tg:Dhj0MUL8kC_2=[J6[hn270D9X
jXKS^=i^Y4`;3V>aR7C89YZQ7U9JU^PCXl/la2bFA5CO4bHGLX9PS9BeTDhM`g0F
Wg;oVPXWANV5^IPATD<4M;J=cWB4cU/ZmGZTmNoTB7n5JTnYC763R^9k9HeGKCPj
kfWTaMIlh;D8eA5f@18<D4eYmj>]cFKnf<S;`ljYiL>W7Gb3jNjdQPQJc0EX6bd3
VYkLB@52j4Lj/dKe@_D:Boh^>PeD9G/kkm^NBJO<RjR;C1nYLHh<n_0^VeEAg1I0
R;Q1aie4[SY;1g4TgbK69Qm7O:R8J52<cnL]?Re[]66c;4]5CBch]7633jci_;UL
4:S6Ko/^RQ?aVHd7aHE:4RGdW2UBk<i5:TJ8VMSic75lkle;iR1E>;VH2A/D]jSE
79H9jMIMKQ_]m?GP8cX<l/nGdLR;m8kTiPaS7J8ONc8/LkdHdGfP7CHeYgKPeM4E
VlBF6^C_C5MiMRK3RT@gUR1WN8BKhU8X^M3U:SShbbE8N`UE6=A3@VcG3=5a<hAN
/4FKk4l8QMAUNkaF9a>fHR/1MfIGFAE>NL0PfMH2[o0jleJA0^jiP>O7TWBbG;hC
hI96nZaBX>PY0DQgWHZAd6FE^JLFIi1fRTe3PfVG/1Akg:88VBNM81@FD=jD4FhA
hFB;kNYiH`<>aaBV6>XN>dnE@A:[N1jTa1][S?eXRDOKk<6D/[HHDAV:PJ@kFCHK
79G2QdK=<10ZVEm@9`<6Vd2Z3lY9R]gm?mU[=hh:IFiTLgAbIF5]2VE^I6mRJPXe
830PKf9Z2SPf<`YUKVA_HVX:<R0`86mRJPXl?20_E7U`IB0_D65WIB0_D65bIFid
83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_KWAUKWAc83@P<21B82m=IFAYHD9_
N21K<20`838h<20c<SUM2Shn2VE^I6mRJPXf830PKf9Z2S`l82m@LVmSDfEd85/P
;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l82m3Lc4P=b0`858P?ShP;dI_KW@P
?3`P;eAD<B0h830PDPXn?R0n?PYUKVA_HVX:>B0`86mRJPXl?20_C6E^IgAX834`
830PDR0_CR0c82m1K7AULViQM6DP;dAUMVUSIE97@R0_AVU/M6Eb82m6K65dIDAU
HfmTIB0n?PYcM79UHFd:N06MUWMDDmTFQlnm=kg@4R8P9O@JNPTPdS]85@AARDV0
D0:6Q2IfA0E6514YEVAD`057Qb9SAA@;Ph9Re`Wb4536`E54ANGMS6/9kjdelmjJ
oLMIgmWW]mOIInmmekX0D?b21<9dF060=:5H5>k[`E`B4l_4m`8H404>F070hFIV
14OhA0;Do;dmVIVXB<Jcm^h^P6BkfbboD2Ice_moTB8g@b@600Y5eCHlORHGi@:D
Dk?56C;o1<[dUBTbQS4b5Z49XZ`RhlB_K?JWiR^kbIRG9^BQ6UW>6K`dWXbkD=jJ
9N6SS0BQG9PUh6NSO0MU_EA9VP3UmbSCdoRLC00`59UOc>LVXFb9<TDD6Nj9lP80
29C4>Kab3X_i>FRN07RVInB:18U9HZHAeiQYiNS8I_[a/e?iHS4[U<==hHQhC<od
]0b><1N0[fnFA@4UFFfIJ97][Ac]kEWFiVSi_mWO7WiCoCg8N_]ElBK/cii1S9iI
gfc/[2nm5P3f95ZK7K>nUED0]6d6@>GQ[4o_803b1@2dgYcc7XI/GY;4hP`W2h_/
k6ac0Im[;R_X=o^OPVo:_hHimiW;k_]F>jHG?h4SBADcIDGUYZNVBdC<c0`>UlmT
oOL@on?0>FW=bL</W9o05o65j5EAj9@9Q8UX^hDlPER@;V@:Q7oEhGlH=RL76GjM
JaAXMEl0OHDiD;Q91lQ_?@138`<TKSmj0Wg[Fa0a2/Rn_6R]TJmcSc9jo^Oj7`]L
RVkQC44RDnKf38mTLRFR;1VSghA/`@8BT0MdX0XdPBh`0RaP3Ab0<g03gR00Q818
40>F0bi80VU01;91?]P02T4af05fPfY`0=B1N]04CX8fL0IL15O03G0;3817@0Z6
`D/`0Mj1J@R2l10EXT6ZT1JT3iU2eQ0KFPQi@d5@>1@3aD>9T12B@?W@9ZPH:X>Z
XD=@?O@SM1Zj25f3nZ07d20d1_d1OH@AV0;CH@gH0;J0fK0k70Q7`/_PA7PEW0LG
`=_QB[PF?Pjg`QOQ6o00;8EO`Y<8@<P80m56F0PKlDA2T5PT0A4QJi4RY0:YAIZ@
3Z@K^He8TG7T0`J7XF6H61K66N>7FHcQHUIQeV9:<=FHHiQFC1OV=VH@<h7iPZER
eK6VF2N/?gH9=Q6KSBg4EV2?H5^`Uk43f67/>a`>al0IhQa`O[PHG39^=Jh4]`oG
S;^0jl<=hBKaN;`ZgQC_PPo1Lo1RO26n2WlLOakOSao6_bN@2EX4Jh8?8IHP96`T
E10J2>L8oH@A`SAAPJQ?M2:647W4G68Y/HkH@Ka972I>TaA9QR@GDR@YVKB1E4UZ
8UdV?BJm8I?9>VA7LQQI@5i?[RBO85lU3i8oD9@X9QA?BQa5@]U>>DZi@7U0ND>U
DPfXK]AHZYRjWEY?_DAmBWd_Ai<cUo>GhlV]Tj^AJiG[Ug/UCiCGUgNGGbjO9elQ
Od[nY_bh0U71@<5CPJ>`EZ56hKC2?HE9AIZRUF:8HYYRRF:3hSG5DBFlTX6B]a9?
ZD3Y/=8UYB4J@]>UNM:h]4fd>]YUfS0MAcNTnm>CjLGd7nRmm0UU9FEKiBSU7>DJ
iK?:DPK2<63h<e8IYHbCS;^<So<di[W?hloK=ZmYG_nl:IGi:VhZO9DRUFJE0IF?
ZTaEKmDDeIfZKJY?e31Z9VYQJ]UZnmD^Zhg?YlmgW/nMGcCoi?b7j[2jRGZhnV[e
`nXmjY<JVQZn6QTJEAZG=<He6IY^V/VJiI[W=<NdJ5X;]@AJiE[W]Eh`UIW^c5AV
9K>;>J6][^fW;M4nY=f[?JeSZ;=HIj=>/lhCGI8^FcM1]ebgDgM2Cd/_F2mO[e7_
XCiAWjfOY;m7_e]ob/3@8=YPRd6K`JRQRZ6oHIiQXn5S8jZAZm4ZXeZS>lHhHkIa
R_4nhe/V/8VMBI99SLU=DmSDgUAP^/ndc`a[iVPV=:/e^lNR/=aIFJa6eZ0i`cc8
O:=iVoT[2cf;F8^M5]dFGbc];5<]jb`OFBUI1EQ]]>Z`n/?Ja9Y[GF=mahIZhf>c
cZKMi[F]ZBgOM[o]OC^JGK3M5[]>^lof3_HRnbKk<@LmQgR7_@kgf7Af:;^4OMDA
jnSQ^<kaS><79g/W/M=9YmnMFLhYcPg>X`/<5o0Ge2dHL]5ahKPLLY4^I2j<GgQ`
XMAEfiGSF^_jc4gGSNMfa6g4gMPmfOfhnb/?B`nAAh_7U:NCia[?2ej8UjmGTEN_
]i;gH^mZkjLn>Sj9?Xdn4kif_Z]m;oQQo@;mM_[MlmO`io[Gndl4>0B/2NP:Y0A6
15H7?P/b2A85M@C3`@71^h8O;m9O95cD5P92o4=fQC`9=@aM5OYc62h/=:`Vk7Vh
EGQnN7L4;F95A4?4^dR?b=;8Ah^=5T/FMdK9AlE5eDM=AG]5UdE;UeP/FK?TAXaJ
S22V?AHO6aEk97IbZOOBgD^7hncR2^?^;S=LU[?/fW:eiJW;cjj@Gl5ILBXN6alM
ga3oRA?2ZNE<[_AO^GOU1=NC^hOkT^O6:nN=lEghIObA19N4/XCAA9O4GHUSBJi9
5DWS0Tm1]N1e/UobPNBYU92DXbTcZM6YcFV4]?Rddd8UHHZ`:edc?BNm;l<dXc13
^/YYeNiE4j90dI5<:7=II[^HS_i<mDR<99/UPeT;/fZbgVM7IIo:DL`Ai_CTV^A^
bag9llWkOSEV=GMeIkifoXKl`CG^J`j]QMJ^G=^iCWMM`K[QmKk[SfdPKDSIl<]6
bheU6mm^R]kDDJ1A/;iPJ;?_i/I2^D9AhKd]cU/>K<E/5Fc]gFJc[F[KUb9NdOER
bn::hTlUg9;[geUmEoWMc?J4kKfUmZGkMn1f27OLgNVjleRIHUUNfM2^h5f]iLcb
X_:g^eO/_UIQFg5P3fV?I8nd<ZRb_DZ_JTOEYnZTjX4JSi[V_NYk]nfMf/OKekoO
KGoC0Hd3a@Ln7Q@L_7o8me1[[D5]aF7LhJc3cn^Rj[ZoIgmOOdC]B?6AcdN5AjG7
`XmeeC_DecNX=i@f`XfBa[7SLLM_oN3e@g/CZnU@<j>in0@h8CWah/Oh7nnN33cI
NHYmZ^TWoIof]]1JRUZQe]cFRKJT=VUkC7_OjH3CWAg>7BdoVomlm8cfVIZcbVM;
ci7>5IbK>ImgO_92aXGaRhTGQcYGM3jj]>CBWJj`[]k;PIN_G_6iLZWK_O_lEIN[
IjhiGC]mWGfmkHKmSMHN^ijFGnanJNVekffmjG2coIKS[Hjn1GgWnUgk;mkf^WgU
S_nM6`>;1_[^;[ikoekL?NUmg_gA1jT?GSo<NSSmJ?eSk>>R9`Y?:YjZ?jgmeOSG
IZVmm>bPef3?/hQWShJh@booUOV_Cl<5cjW?:dJdA^Y7[DO?S?V<gGZam<G`bhbG
dn>5_bWn]_NEdJ^OOWOk_FMRbLC`Jm7[VCm:gZRn>O[FmVgWI>STdgMYkjJWR]j[
_SofPOfQnf?dai7Yk4ohCiFOSCmgO0WllWPVKFKVgoN4lo/:IFiTLgAbIF5]2VE^
I6mRJPXa<20`86mRJPXb=S4b2VE^I6mRJPXg830PKf9Z2U/P;dU3@d9QLfET83TP
<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=IFAYHD9_N21K
<20`838h<20c<SUM82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n?PYUKVA_HVX:
<C4P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B83hn2VE^I6mR
JPXh830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`IB0_@V5c
IDI_KW@P;d98@dU8@b]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb2S4b830PDR0_
AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0c<R0_C65cM4=X
HG8P<C4i82mGJFAdJ7<PFb0b=cP:<20`830P<20`830P<CTa830P<20`83Dh=20`
830P<20`830P<20e=CHP<20`830P<20`830P<20b=cPP<20`83Dh=20`830P<0X`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<20f=SLP=S4a830P<20`
830P<20`830P<20`830P<20`83De=R0e=CH:=C0`83De=R0e=CHP<20`83De=R0`
830P<20`83Pc<b0`83De=R0`830P<c<c83D`<20b=cPP<20`83Lb<R1M83hn2VE^
I6mRJPXa<R0`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU
82m2B4=9B4<[B6E/MVEdJF=Q82m6K65WLb0c<R0_AVm^M492KgPPFbdi=C4P;C@h
<B0a=3@e834a<S9M2Rm9M65/JF=1KVM/IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid
82db<c0P;d=QL4QUJFMXM20g<CLP;e=dIFeF83Th82mHB6EYIfQd2SDb<b0_DgAU
KDPP>3DP;d5fIeMYI7AX83@d<B0_CF5hEfUTM6PP<CD`<20_AVm^M4IYK6Db834c
830PDR0n?PYUKVA_HVX:<C<P<21_HVX:?3`P;daUKVMdJ20a=20`858P;daUKVMd
J34P<C0a<S0P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_CYiO5CE
eNNnIMjK9I=I<d]V<_<bVIW/:`T92F@8fB2;T20TB3@91<9F0XH8E6QD:10@AF@A
[1Fe443;429<A?b@XXSmZVQEU5Z[1IL^:Ogj8Il2VOW>Na=BTUIoo>6_kleMc[gg
gG^fNliimdgkdVD]406M@<?T6De]Ld2jg9l2T>iIRi[J`[2Nao:=FAg]cS3<aP?@
2nNdcEdDQ_W70ACf^@]G33j__`6PKFm]JIXMkPN48JLE6l8`6HEUG>^Rm^EQF=N;
iMB5RfL=m^_?8IblZ6Wih?[`<L;>7cD]JPV?Mkn<IEcKhW_K1f5aG6GKdYK1lJ@>
lG/K2;HJhC6@``;PP08=gPd0g5L:>c3H:oKSEMgelU?gA1Il3EZAC81kZQjAb_>_
MCohCL/=[g8;obdfb6n>5d]I@S01@4F`_eniIJQ7NPhcH`1ZT`8`4E<QYVa<BDWS
cM19m/:SV9k6A<<l/Q5FH=Z0j@U<c51]?d9mI6<?`o]N8R_0BRKiU8aSZ/7R<2^D
SWL3A=KkU><SllGSa8;BnhaHNR90?Ui1WRHoQmWP8;l0=eT9iA1?MQe9F>QXa:km
d8JY4a<]iHC/khW9M;a2T/7=47c60c4<>N[h<R?5lGU6P28mSU?N08?5Zc48nB8M
9ne?>Ok;?]Oa2ZJ3hJh32CSRZ6>oOJ5SJdb0k>Ya?6H?47aVBkQHI/M7ScXF9Fag
c<j@nR^g1jR3?Hhlk9oVDcYbLPE7]_fB8ldKh0W2:OI:Af;6Kaaan20>Ln:TKYoF
HK=_MHc1[QQkRGL<Y^?T0=T=RFAgSg^BhbF/8[U79RKTKPn@7alYSlm`1lQ:Gdii
o?J4LZlkXM;QCRSeN[4nk@e^3GLG=ik;i9:hN<k32E`dIn1e_8IGlbYN`O<l5b3?
ma@jI<O9@BQ4]Q`l`/]h=T1nRHg<LO:2e?S2<IkQ:Aih@b3d:BX_0D>07>cER3F/
79E9=EV0_70Tg?B2cl68=DKZd51R7C?<PB8l1I?0Cah>b61]E4NQ^E0gCY]GF_aM
FJ?DLc=?n^k;C>cnkAFeMOh3mWYoYUP9fN]_3SOO[7aWfKh<^eZ:TY8ZJUHLjFRK
?jNTaEGBj2YY`MCXgmSAJ_Ig=S^MQnNgRAe>?neYK9kE:YI=;OhfEd^aOkj[f7Vh
@gY^A?LL/K_3EG`HiYA<[C/lamMBg=?QjbQa=AGG7fT^F]X`K:d=@f/];OXgJaF9
TbdEefZFWQ^aEX?HgBb^eB2^eB2^eNa[U]HBRBnIEe]dKc]ZYk=TGXGC7eo[WcQU
AYgOfEAO721k/K5h6K0W@L>NP7Rf4ja<6SP0@QmQ^R2F`C]3Gk1W@1=L5?XO>Qn5
fRLV:UQH02OQHMP=Qd06gER?Qk]Q9i`Ulg5_chANn834@2[JGPH2D0WoCD:QMf0>
?8OSfn4DK8?3X<9W5Z4=ZhC=a1eJRK0?jlf`9_@<a44^o1A>@1k>^QWj@o]3Ak2g
1^j40g0@WoleLE676GgXUj5;`<<DW7<=m[`CZP`M0QdT@a5<a]Hel0YadaM2[F26
O<C^BOPik85GhJoT@M8KJPeeQ<j5?T=E=H<=J_5NAG[9Io@QiZNQ9d=o3PFA4o6@
R:/f`UIh5^LoQ?M9=:dUI05Y9e_9=/Y7?DSe<V]IDg00nI00IGRG`f9HSacXPm?`
3oRFG:K<]8I^Yel;IHOn5iA@PEB:U;A01mk[l=j<=1dW<Y9>9Y39I1EiW6`S_jDB
ZC^Y>^XnJSWe1Ee=cjAGd;mUkVEjf4g/CYTbn7GXN>Q<j7d`PAg^PZF`6ZTk1NOP
2U`S=<iU8fjBCh[8gGQgT]eD7mU3nZS9i2@iAadPOb0GbFEbWF8Y5FFTTZQfJR]e
T3Y5_DG?XkOACm1oX;mVa[4D^hOmG>KVOQM/3Vh8_QG:3gdFnPI=;0l2BZH8Z^4N
J49Zff0Do0BYN07_@bRedo0JW9G^Rl@6oO0=LP68SUQ99ZW2^i[L@NJ@NN@YlQ;N
[dRhG:E@49BLdU8VbTKED/gD8ZZCNYoZY:?YA7XB?H<nQ?LKm0OdMOXj`c9ja/RD
<A=Q4k>8fHGgGZJKjF7NI_?HLF`e>hg]I3N`VnQIk3_/1k;E//fb7]UUfMoA;5Ib
RkU=:9fcZ;>_XRkolf9876:O2Cn2FJBH=<=fU<HNdPAMZ5fcbG[TEa_4Qa[XeG@I
UHkJl0[l6;Ee5jb23OA<f1?jT3h0ie5C5^:DWK2?:@8k^`>Ulb2TXaH=g[j4a8Ah
[lLMihXEW6SbKM5FRmTDICCXMEY=Q4ZYT?>LS6EXRT1bRJ^ddNWg=?XISj^l?4F4
GDgHd7A;@b=^IJNoM?PH_e=l[PVkQXgdhLPi8dKj`R=m@b>9aUT01BW9cQ:GdonK
HYLc@6I<ZL?j`lF^NZNoGjYGBOE7YGX4ePD17g2FV5^;WGkBj2caUgJdMYDd5ZLT
TchO/T>ATR`J3QlXaHWm<:5Y5AYHV22>:?5KGLDUOX/;jmQ7^d^JI_/WCjT[:HhF
Q7Y/`jJJ>U`S9GVN7o64SJ[I[]TK0ciXKQA[CC?[o7AC_ImZ5>OB9_U=[V:oJNGW
iWn2=f/UVfkYm5?^dZJF[U:o[g4S<UL46dFXJA=25KE>W9IJFeoW9f/7TA1aW8nH
R^R6OH:kLKkC;gLE^EZkiSLRLj6V[/OZ/d[6e`nCjgX/?X/4Y2CgVEOW2dQmGl[h
U?5RVBnHEhO;;al:]kmkDRc=ZdmoRVE5cA03R<P1edC4dnnL9BgR@VAcaJ`U5kYV
iB:Ol:XWB>Hla6N2Wd:MXMeneSfabMmINa>=e^8`LXgcRg_T5Z_TQ8[ZLGaSUfH<
BP[7Jec>[ZoAFcNjn_lj_:EY/4GVeW`=HZLXj25MlI>VVoD>dEVjTNYF/j]EU6n7
95>4GNJBFaX@5UTSh^`gX0>OG2OhWOGHP=5TLTD0i9?[3Q>b^Ci0@V/3D6c_`aRE
_^M^k4hFEFeN<Jj?@4Xb=R@:F4]=MYKRbZFR[SRkW5dCIgLiBif]Z4b<FbZaXjF[
?PdiF5^7O8:Y^::_?WZXfU9O?`KWBA?W`DM`N5LmcS1oL0H/YJJd0AbDWXc>U?I<
[Y]Binl/S_KkR^]A2ZRn9bOGnDnRi]KGhjR<8D`AheGcc8<hIb;>6HWHWaFN1F>G
CYbR_Z];W;>fcRGhCgIeAGN9nbd<1`R<K?0==PA072:b?40j9n>cF;R4J4T6PT]0
]>Y5WXi2UKjYDARcOcn7LhK`aRM78kHi4XMcOb0>imd>QlOL5XOcQc0Ma^42a3UO
i?3Hoab7a`gSL>7gLmPgQ3LR>AjamDTL;_Z1>3cQMSQLO5/L;QW2M1R7Ba7W4Y73
IOli3YL?ho34knO`Y26l4LT:a7JBa>7:7hS3EKO3hN[Kh_0M@iP>ho1Ta?T>TL=C
oW<L[QW6hM[_io3D8K`AbC/AfjTBQjOm@1bNOS/L[[/]3]L?HCZ<`c<@igZA`gL=
LMPGkHMKkG3W2;<;?kQQWWT;bc5BHWE@A>GQ^o<jN99i7VHbmh8?hH]RWId6SLa5
4;2]1U<7_WCWHiV;ZAcC6]T1F8=U?WD0=V2O>8l9gmed>>g=lb0E_ZFlQ;0Cj/CG
le/^J[1>gm86n?Hfo68UD3JllG/Q3]lF_^^BP`;OQeAhbR=NjZ5QTES3/`Bl]8Rm
GZXIY3`7LQ3cCLB<4OY2:YNJ@jOC^aPK/ij]HInAaLRfbckVG/K3SYO`IJ88dCn7
kkDdWXm=29mIlFT1H33aVP30>D`RS7GjHjaSbF59HbWo6;W4hH[CT/BIF2cC<k:d
P]J;ZHSI7;SaAoK4]@T1Y^XjWX4P9inTUi0JJBf?CdomS0KFI;920VeQf5N5hnEh
7U5mYFZP^ZBUn0/X[>[?B2NdRbHe@[_0WQSXYB[5>FHR_X/I8g9T]<m6[f@Y9jmL
ZE14h4bbUHcLBB]FPTEEF6=>Z]ILZKYB<51`iNJ44Y2A[/lF]8RUDM2j]3=9kd7B
6j`lB8ifTf?1RMg1BNBXQ:/?ehUQO`Ja/=MGWL>D<]?I1OHOaJb<FD?FDG`R?l>b
`7:oiGkKRaHFHTTTHe=K1<iV`G<deQ4I6J]GI>]IYf>I4:/BO/;UARf>EG/S7g3T
a/JE^C@MYlg_mEoYegcMO`T:4L?2OZd^;deWbR=Hj_;b]9Q1@dKjQ1Dn6f=A^KDN
YDhM3g835dl/C8A64Dmh8fIhXZSA4?40h`5Xb=4ETYcA>MVS?:iHC/Ji/2iTjX`6
CQI9I=R014mJnn[91dKEK5oEEnIQS]55bdSleH/[BUoLd9`kfdZ[KbCd4EgKhX[/
fPF[]VjZF7^lhec`j[??[ba[ZLc9V3ko0?:5PX/XQ5i6T?@UdfMU4cTj4FBL@Xh2
H<U/1RblO;J`o?j`<96h@NjS?3DXDGfFdJG5M?4M_1SQ`/1F?40Aiid9Wc2;jAaY
GZo?B9c`6lhYHl0ZibRLLZHPRQCeXd1c]@3BZ_X71U0mS4:fV9S5eo/IoOEn>ZNk
>eQkl:0hGf?XONHZncVThG]Ud7Mg@ZCGiO7TZ;>5<TncIjGj_SSi0]j/=[VYNWF[
nT0/[E2?RHf;EM2<cOaC@eYJTVf<PFK69<WC:HFJelK5>^;CdkEV]fTRkhjgIS[L
fXWPC[=TI3h]c=l@YQDUFZfiFXF5:4a]GYjHX;2`_e1/d:2<CGVY0eT=BbC1E/FW
JQg0Dak:Tn:F^JdN>QVB82EE:]Q4?XWHmHhTR3JJThS5C5:H991kUDW4[BBYF>LB
<8_AfK0c2S?D154GTY:8YT2ZBSWZa@>X6BC:59FE:JZ6ei=6?5i?mZRh[4c6j<:Z
:eIV=9RR7>8HXh5a>KfNdHC4L:=VGF^KfE=AnLbIGdgIA7CG_b@CSTMVg7G1_f]6
o[Vg]TgI5?cIGh9ofkfKYZ[8QEGEScW7?Kdl:m>MTY`mlmS[`CmlgE5hkn?=2c>M
jFVanG=?GgUgdlJo<DYao`Zh[ljR3N1PU<m:I370D@`_:PmLYfPgbebGFOQ=Moo[
kRd/Z1XXT4B>faI5OSJXOC>XIDlL^_H?EWe8e24JJT8OBjLMTGR>E@2omnDVYQ>5
AQV]/WVcbSGci?<eG1j_DlWYj4`^CVkGZ>ciBEAZ@_jaO2Xo<m6]dg0/Ko?6VV`1
d^EcVN`>cV]?EE;fK6D1Ee1P<g09RMeaeW7A2KI9TMiLbmQa;i<MB50Of@k3E>3B
`6VDN5SdQOdXOE7d3KRgDo]CnlDm[SGUBDX@Wc?J60_4hRHiT@:HHj85R78J12;4
`VQ:0:_M9:1nHbK:Me2dHI4fa4TR7D_DA=[NaV5kOac9bTAiJPdh29M@4eN/en<E
2iAmcVPmDBn]_ZMn^m2J^JPiXiKdSS>Z7U[iL;jPj6KokmTC7L]<KUF<=S7Idi0H
9Aome_gKC[bdXn_]6LTCmfhafVCZ25_JG;:@CcJWc:b]C:amOGMinLj17KIHVUj[
TQFiO>GcGebokCTm^BC^`hk@9hbK?HDn:PKJO:Uk^GfflcHjUXn<XM1=V^`/YeG4
f9E:PiNg>ZfYVUBB05Z;`kU>>=4@g_1E0iL^BA/;L2_QCh_fDN:NFALUDdC931jR
Df1Vi4`NXYO7N91IJ1A5cMMWJDEFj;@6B^:0dADG=Y2BdVMe7<Yo[_6=KjmNF3Te
<fl_=FO;UXMog>LY>lFN6_Q;eIAPOo1:<>S?MeE]F?GE:o/o>O[>S[/?BkH:CoSX
Ld`eF24Jm_WBmUW8CW<gOl1<Cn:e^`ddKI3I[Eb4gJ2<iZ:SCAZ_S]1NBV^e:k`V
R`doNg17Q:F[1SD6:B^Xj/o;4fg4;LI28W0D6U>gbZS`P5Z_@BZeTA[>PQ0;]408
aM3:Z0P?A>X`Ti]U7/8@VB2i0e@Ed@j4Lm4iT0J8<[UBD@4h95gBRRaA7JQ/3FAa
e0LGCHLdBeLo?bUmoF=]3eT>aOcmn;_GR>hm6e?]?co[XNi5CnoiN<=mkkm6/[k0
hlTa;<Xe=gB1kTNi:_7/kSiOiVQeVGZjNQnc?iYel`HZdZh1gVkWm0[:KU:bZOYD
CH9FIgDX_EI;S6>M/;CXE_9A`2=UJcGKi0XPa:a4fVbHPHGbP2:Jmb21TWBA:Ye8
R>C`I4H`AIW@[K^bAK8PNi@^jnYSNeK]fK]boGkBEI/nmXEW2YmOO2AhkO8Wi9j_
cYommJo>_DV=7QEC@MV_SM/fZhjTG?/cVHhfY3adPK7RRJT=CmOMA>EK/H=o`[[?
@K=Z:Y8e6=FjB:?1Yo8In0@[ZE0NYLn@enTcdAob7lToL7cXn/[dUD]iAW]6AlgT
FB4^LUND?Bi?aW5AP]g6:NaABSNg`kK?MPcg0>>>RWCKF8]2aFTa=[1kFJ/g;YGc
FR`Nkg_2g[3bXni;Z_oNP1@GH6b0J]8`Y2OXGTFo4]h>YN1RF1Z?X`W;b1`N[DJW
dF/<6TJVL/M6agT`V[EkB8aMK^8lX3BZ?BA2kK8:f<ARaY]A[c2b@4J;oT>b=I8[
BDa:O80/JH0U3J8:REi2R<4]=CYW=2X@QQDbi;HFUDSd:nQ<>4;eOY2KXm?L^<`n
^^?QZNV6`m`M6CD[a]Nl4O`c<OnA>9CaTejh_i/U;ZI/`IeC5Tiji]WG6W;:l[NT
C[IYR0_?i2UB5?@/:gg`B1LA?oZRceR3aUgD]BRXmBDS=gTCIn:mS5NoS5_6loX8
BVo48=P^hh`ZADB2`VXVaPB8/YS<n9GdR=0LeSGAO`bJ4@bhd8[T4I5aTY70F2U/
<5eJm96RCmBje_Cj/ZHon:OJU;jHS7E]Ag_A:7`lALQk]_jYPBWD/afSjgIm<?36
47hb=e<67US[bnMhCRf;=?4V]BWBbg]A]>FFJLZiBYG;[K3JGAH5aISLP]eTSi1a
88^f^FVm8QkmWcH1?b2B7V^2n=gDQkZOjTk`P<DK7b0A]a9aBG>Uol[=8=UDD8R>
/En:;L;1HiPRhb15YY^N00TKY>/F2W]lXnZGM5HWaaDldo9QMN;a1EGcWcQVCFRK
/jnGBM]iAmcH`[SBJKE?C]dl<9[jJ/7TcG/7]U375fEF??FfB3T=nJ6?607]X0Zo
3EWPDEoFCWjkiXVXGc3Mo5k=oZP0o`IoW_ULoBN3JP`_/i/iUEfW]70FRi7bAUZS
iEjSaAXM87:dQX?J7PjPQRbQI0BC`LAhU7XiJZJFlQ3>Q3Df0V/:PlX3A8<I7hG6
SeIS9^V^V8U6;dhWASaBQ1>EYD<]YM2_QPgNYf_C:eojaOK]cn87^1_1oo]ml0KA
OBU[9i5k]momn8fNPiOX2l6oX_TO2?jB9=e09n]SD@lgX4=k3>F/QC]l7Ro]RAQ=
Uc6<V]M@J[UF[_;b;4YDZn2]NR;J>k3Xm05BP/9K?NC9ZSGhJU=HEGQjh3C^FbWP
7iBH::TXTe6ddJ;jKCQXO6h1JkI[XSG[7d=am>G/Y^QGJ>[@dX6MXUl]2YfWSc8E
n?D`SJCj7/VEkfBgjih`k3C^C9C5akVm>D:YD1IGiYdF=mdk9fj^IhEZAL@:MHN[
?JkMgNkI6m>M[:OA3;0YC:XN[<IXTle/C36TaTLZio4NMhjKL/M6:9PT_OUeVeg?
<OKDGDW:=4j^eU0LY0UYEXLib^`eSH_gL=ihJhKJhMF<0fnZ9CfSIlQfXI[VRC]^
84n3=I7L_3@an0U7aAPFBfXK3XL[B@[U<F8H;:PM0/Sa/cc1B5P0O;l@R5f7KM46
/d2LTK422;7Z2=j[48S7;EMPI2cPOc4`Rm7J134J3TM;HNLWND19:fhZ1KY2_A@?
gaX>Bk^OnmMhF8H1TiMLi]g5gK=gS_GNnlR6lNfojo_7PPWD0MHckXTild[RZnlk
ECC_Xdl^Wn78<C9iA_[djGNEa:7ESdfLn<3>UcO?J1fKFEK]:dfdj>eYbBF??g;^
XjNYKe6GC:7;U9bMPC^Wi/F8E<E9=@V@@YnKRLXcdC:e@V]5Th1O:1?0Z3I6dPjJ
XVm4FBcF6l;L`LQQX27_M9[X0<8_F6VR8APXj=L<G1;O//Ag;2d6mT?aWbLKOF=F
mm631cg6S8PHPf>2MoF<;E_H6L7g]`jDi>ZEQ=X/ianHBkffEK:iN1k2kV7Bl0l^
C]oZ<^J07;]9:CMA^Hk^h]LZgZA>djmcIoWG5FNEbSWLO;i5<DoI`JgP>a@[U6^i
;ZE274^EdOO1LYJN7QlESejKbBOic2?T4DHVI`R]Y6QFYV91aR^D=:M@8l4L:m_=
dlaY1BDo[@BbFfF9V8]kah:_lVIDXkbQWdDRfPb5J01=1F9dGC5UQDo59^S@8d62
CZEB/^/dBOS3Obkdb_5kXB90=_[d>PbK>1W3RP=UW9bG:gRaGJeS<9QBXERTAlVj
ZUAlM]EY<k/^eIc4[m:l9UGF[M:L7V[1Mi669D^FX6><Y[:RBAIa:M5mWGo[WCOO
oEe_l>ca2klm7_`eTgJSUjjldDNGGGn77W_SElQ@g;_B5F[1Km_okT9OQ[IEPBLm
AXb]W7RF<aZ:X@A:YJoV5OS=G_`^?PfV```LBO3/QdSCb<CCX:;b2A?;9bBE]bc/
J6VO=j]96R5eHhIW9m2:JCVVmIS@T>2o4P3oNh3okL;d8JJ_<7f3do:Hc9SR<NER
:/MDQjTEdg9<jc7]30eNn0`<e@WR?1cfSX2CA/2I8n0a8n2a8n3J4O3D4K18mJgh
=8n0Ihf0Ihn09KWL@PoB?6`njCm_]o@_7]6oM0Alk`QHn/oJ;LoO9oKo?h9d@Vh:
IFiTLgAbIF5]2VE^I6mRJPXa=20`86mRJPXf=C<e2VE^I6mRJPXa=B0`86mRJPXX
KF5SCe<PEVEbLfU_KR0a<2ha=2hf85`X@WEYK6@P<CQ7>3ML:B1AMF5bM7XPD4A6
@fm^M6EhM2T:IFiTKf9Z2S4f830PKf9Z2RQ4>S8`<CT`>34g<CDd=c8fFS0`9c0`
9bT:IFiTKf9Z2S4P<21_HVX:?3`P;e1bKfAeHfEb834e830PDR0_@g9UHGAYKfi4
HGAU834f830PDR0_CFmTA65dIB0a=R0`858P?Sh:IFiTKf9Z2WQbIFH:<20a=`X`
<30`<30`<30`83He=C<e86HP2S0`<30`<C4d>38P<30`<30PKR0:<30`<30`<3Tg
>20`<30`<21^80X`<30`<30c>C@i830`<30`86hP2S0`<30`<30`<S8P<30`<30P
KR0:<30`<30`<3Te>B0`<30`<21^80X`<30`<30a<3Pb830`<30`86hP2S0`<30`
<3<i<C@P<30`<30PKR0:<30`<30`=30h<R0`<30`<21^80X`<30`<30a<CLi830`
<30`86hP2S0`<30`<3<h>C<P<30`<30PKR0:<30`<30`=30c<R0`<30`<21^80X`
<30`<30d=3Hi830`<30`86hP2S0`<30`<3@g<CTP<30`<30PKR0:<30`<30a<C<d
=B0`<30`<21^80X`<30`<34a<cHf830`<30`86hP2S0`<30`<C4d=30P<30`<30P
KR0:M79QJFaULPXl?20_DfUjIB0a=b0_DVm_M20a<B0`858P;dU^IVlP<B0`858P
;dU485/P?30b>6Ha>F4cI3L`=CHdI34iIFDiHFDh<CMRHFEQ>3AV?PXl<38hIS4i
HC=T=c0e=SAT<CUUICUQICPa=f9QIF4h=6Hn85dP?Sh:LgAQLWAhLVEV2S4a=CDg
2RDUADm62P\>"], "Graphics",
  ImageSize->{193.97190824468086`, 227.9169921875},
  ImageMargins->0,ExpressionUUID->"130bb837-125a-419e-b006-d2609a9e0b7d"]
}], "Graphics",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7762693358246403`*^9, 3.776269342230987*^9}, {
  3.776271301347074*^9, 3.776271303074963*^9}},
 ImageSize->{290.03125, 206.66897455089818`},
 ImageMargins->0,ExpressionUUID->"47c6f638-b604-4030-8757-bbe04c39cb74"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Given", " ", "a"}], ",", " ", "b", ",", " ", "d", ",", " ", "e", 
    ",", " ", 
    RowBox[{"this", " ", "returns", " ", "t"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Stewart", "[", 
     RowBox[{"a_", ",", "b_", ",", "d_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "2"}], "e"}], "+", 
        RowBox[{
         RowBox[{"b", "^", "2"}], "d"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", "e"}], ")"}], " ", "d", " ", "e"}]}], ")"}], "/", 
      
      RowBox[{"(", 
       RowBox[{"d", "+", "e"}], ")"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7762695931936197`*^9, 3.776269593834613*^9}, {
  3.7762698869212418`*^9, 3.7762698892400513`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"082a3ed5-ab68-43bd-a7f0-4347d2585b55"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQd4FFXXx4dEUUGED5AiICDtJQaUDtIUQug9oYViQpcWOkpHlCaKVFEg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    "], {{0, 214}, {
    1302, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{506.54609375000007`, Automatic},
  ImageSizeRaw->{1302, 214},
  PlotRange->{{0, 1302}, {0, 214}}]], "Input",
 CellChangeTimes->{{3.776272755422604*^9, 
  3.77627275660349*^9}},ExpressionUUID->"32b2de6c-477b-45c6-8602-\
e020eb8a3e93"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Use", " ", 
    RowBox[{"Stewart", "'"}], "s", " ", "Theorem", " ", "to", " ", "find", 
    " ", "AD"}], ",", " ", "BE", ",", " ", "CF"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7762694221198797`*^9, 
  3.776269441031089*^9}},ExpressionUUID->"71b13824-cd16-402b-9a91-\
99bd2269463b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AD", "=", 
  RowBox[{
   RowBox[{"Stewart", "[", 
    RowBox[{"c", ",", "b", ",", 
     RowBox[{"s", "-", "c"}], ",", 
     RowBox[{"s", "-", "b"}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.776269460887547*^9, 3.776269507047304*^9}, {
  3.776270059833652*^9, 3.776270067352468*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2beb1746-2fde-4cf2-bd34-05deec08face"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "b", " ", "c"}], "-", 
      RowBox[{"3", " ", "b", " ", "s"}], "-", 
      RowBox[{"3", " ", "c", " ", "s"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "2"]}]}], ")"}]}], 
   RowBox[{"b", "+", "c", "-", 
    RowBox[{"2", " ", "s"}]}]]]], "Output",
 CellChangeTimes->{{3.7762694963360653`*^9, 3.776269508065981*^9}, 
   3.776270096169138*^9, 3.776272944378622*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"395edd1c-d907-47f1-8b01-d8147aec65ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BE", "=", 
  RowBox[{
   RowBox[{"Stewart", "[", 
    RowBox[{"a", ",", "c", ",", 
     RowBox[{"s", "-", "a"}], ",", 
     RowBox[{"s", "-", "c"}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.776270101472534*^9, 3.776270116231966*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"dd05234a-0de1-4f00-895c-6560d299ce92"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "a", " ", "c"}], "-", 
      RowBox[{"3", " ", "a", " ", "s"}], "-", 
      RowBox[{"3", " ", "c", " ", "s"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "2"]}]}], ")"}]}], 
   RowBox[{"a", "+", "c", "-", 
    RowBox[{"2", " ", "s"}]}]]]], "Output",
 CellChangeTimes->{3.776270118287533*^9, 3.776272948417898*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"65bec757-090b-4ba0-8a75-0bc55f955963"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CF", "=", 
  RowBox[{
   RowBox[{"Stewart", "[", 
    RowBox[{"b", ",", "a", ",", 
     RowBox[{"s", "-", "b"}], ",", 
     RowBox[{"s", "-", "a"}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.776270128376485*^9, 3.776270165224292*^9}, {
  3.776270223945842*^9, 3.776270226152339*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e96f9061-0bfb-4c27-bf2f-e21fe6074e82"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "a", " ", "b"}], "-", 
      RowBox[{"3", " ", "a", " ", "s"}], "-", 
      RowBox[{"3", " ", "b", " ", "s"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "2"]}]}], ")"}]}], 
   RowBox[{"a", "+", "b", "-", 
    RowBox[{"2", " ", "s"}]}]]]], "Output",
 CellChangeTimes->{3.776270176167199*^9, 3.776270231184009*^9, 
  3.776272951325323*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"3325578f-74cd-4753-983b-4b8bf95fa3fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Show", " ", "that", " ", "these", " ", "agree", " ", "with", " ", "the", 
   " ", "formulas", " ", "given", " ", "in", " ", "the", " ", "paper"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7762696219199963`*^9, 3.776269636703272*^9}, {
  3.776270028000346*^9, 
  3.776270035023994*^9}},ExpressionUUID->"039b5899-c40f-4dca-81b7-\
649a086b856a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3Ql8FFW6NvCCOMgqDKKAyrA5YQyLg2wqARGCCwJyISCQiIQMsjkYREAE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    "], {{0, 132}, {
    1194, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{496.71406250000007`, Automatic},
  ImageSizeRaw->{1194, 132},
  PlotRange->{{0, 1194}, {0, 132}}]], "Input",
 CellChangeTimes->{{3.776269938304755*^9, 
  3.7762699431614017`*^9}},ExpressionUUID->"e34a6487-adae-44a3-aa7d-\
c0a6b09f9a2b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Apply", " ", 
   RowBox[{"Heron", "'"}], "s", " ", "Formula"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776270988691329*^9, 
  3.776270997218418*^9}},ExpressionUUID->"cf7f6464-f2e0-49f6-87b5-\
642c80b38110"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"s", 
    RowBox[{"(", 
     RowBox[{"s", "-", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"s", "-", "b"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"s", "-", "c"}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776269650399693*^9, 3.776269706976995*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"86066aa3-cf7e-4bae-9aab-0023e6d732a4"],

Cell[BoxData[
 SqrtBox[
  RowBox[{"s", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "a"}], "+", "s"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "b"}], "+", "s"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "c"}], "+", "s"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.776269707955765*^9, 3.7762729543253508`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"203a8179-0b17-43f5-8a85-d40f8ddce802"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ADpaper", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"s", "^", "2"}], "-", 
    RowBox[{"4", 
     RowBox[{
      RowBox[{"K", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{"s", "-", "a"}], ")"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776269729327932*^9, 3.776269766919571*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"a9e069c9-c8ed-44c6-bd24-b9b617b361c2"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   SuperscriptBox["s", "2"], "-", 
   FractionBox[
    RowBox[{"4", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b"}], "+", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "c"}], "+", "s"}], ")"}]}], "a"]}]]], "Output",
 CellChangeTimes->{{3.7762697554400673`*^9, 3.7762697679466677`*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"629b0fd5-63e0-4fe0-afdf-92f267c0d8f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"AD", "-", "ADpaper"}], ")"}], "/.", 
   RowBox[{"s", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.776269777623866*^9, 3.776269828935691*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ffaf688a-f2d7-4852-ace9-600017503291"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.776269787316183*^9, 3.776269796788209*^9}, 
   3.776269830587373*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"9a507832-3272-4442-8641-13c126a3d834"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BEpaper", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"s", "^", "2"}], "-", 
    RowBox[{"4", 
     RowBox[{
      RowBox[{"K", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"b", 
        RowBox[{"(", 
         RowBox[{"s", "-", "b"}], ")"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776269986608261*^9, 3.7762700117599077`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"058bc300-d4f7-44dc-89cf-d1f63ca8ef36"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   SuperscriptBox["s", "2"], "-", 
   FractionBox[
    RowBox[{"4", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "c"}], "+", "s"}], ")"}]}], "b"]}]]], "Output",
 CellChangeTimes->{3.776270014116974*^9, 3.776270242350337*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"6c641ca2-ce79-41d6-b12a-ccd4e960ab96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"BE", "-", "BEpaper"}], ")"}], "/.", 
   RowBox[{"s", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.776270254744725*^9, 3.776270259664364*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a560cda0-7c03-4acf-9121-dfea94b30857"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776270260802737*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d214c74b-ebb7-4464-9574-c4ecdce90f50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CFpaper", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"s", "^", "2"}], "-", 
    RowBox[{"4", 
     RowBox[{
      RowBox[{"K", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"c", 
        RowBox[{"(", 
         RowBox[{"s", "-", "c"}], ")"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776270274072712*^9, 3.776270283720511*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"3388dc76-6671-4de1-89eb-96f6f313a05a"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   SuperscriptBox["s", "2"], "-", 
   FractionBox[
    RowBox[{"4", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b"}], "+", "s"}], ")"}]}], "c"]}]]], "Output",
 CellChangeTimes->{3.776270292066485*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"30619b56-000c-44f3-972f-6beab9aa5dc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"CF", "-", "CFpaper"}], ")"}], "/.", 
   RowBox[{"s", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.776270302808711*^9, 3.7762703070482893`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ee609189-cf49-4b27-8919-b6bc00b94e13"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776270308853182*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"106fbadd-963f-42bf-ac42-2cc06bde89fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"From", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{"we", " ", 
    RowBox[{"have", ":"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776270405992694*^9, 
  3.776270412896554*^9}},ExpressionUUID->"d3f146a1-2b18-4579-b2c8-\
850ec897f9c0"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3QlcVPX6P/AjmqXp1cxKb5KmXb3hcjUQc0NTUlNxRURxA37uhrhkmvua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    "], {{0, 110}, {774, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{440.97968750000007`, Automatic},
  ImageSizeRaw->{774, 110},
  PlotRange->{{0, 774}, {0, 110}}]], "Input",ExpressionUUID->"e4021711-6c72-\
4164-a9b0-ab085d90d68c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"Proof", " ", "of", " ", "Lemma", " ", "5.3"}], "Chapter"]], "Input",\

 CellChangeTimes->{
  3.7762721117650843`*^9},ExpressionUUID->"28704fc5-eaa9-4ef0-a54f-\
131289adb1f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AN", "=", 
   RowBox[{"AD", " ", 
    RowBox[{"(", 
     RowBox[{"a", "/", "s"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ND", "=", 
   RowBox[{"AD", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "-", "a"}], ")"}], "/", "s"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BN", "=", 
   RowBox[{"BE", " ", 
    RowBox[{"(", 
     RowBox[{"b", "/", "s"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NE", "=", 
   RowBox[{"BE", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "-", "b"}], ")"}], "/", "s"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CN", "=", 
   RowBox[{"CF", " ", 
    RowBox[{"(", 
     RowBox[{"c", "/", "s"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NF", "=", 
   RowBox[{"CF", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "-", "c"}], ")"}], "/", "s"}]}]}], ";", 
  RowBox[{"BD", "=", 
   RowBox[{"s", "-", "c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "c"}], ")"}], "+", "ND", "+", "BN"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "b"}], ")"}], "+", "CN", "+", "ND"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "a"}], ")"}], "+", "CN", "+", "NE"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "c"}], ")"}], "+", "AN", "+", "NE"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "b"}], ")"}], "+", "AN", "+", "NF"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "a"}], ")"}], "+", "BN", "+", "NF"}], ")"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DC", "=", 
   RowBox[{"s", "-", "b"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CE", "=", 
   RowBox[{"s", "-", "a"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EA", "=", 
   RowBox[{"s", "-", "c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AF", "=", 
   RowBox[{"s", "-", "b"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FB", "=", 
   RowBox[{"s", "-", "a"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s1", "-", "BD"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{"s3", "-", "CE"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s5", "-", "AF"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s2", "-", "DC"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{"s4", "-", "EA"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{"s6", "-", "FB"}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"s", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr2", "]"}]}], "Input",
 CellChangeTimes->{{3.77627192274835*^9, 3.776271973260213*^9}, {
   3.7762720115724573`*^9, 3.776272039388461*^9}, {3.7762720986799793`*^9, 
   3.776272120444746*^9}, 3.776272585009429*^9, {3.776272874201572*^9, 
   3.776272877406522*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d76dd781-f7b4-4a6d-93a1-74319576abfd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.776272122755219*^9, 3.776272978266046*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"dabcc7ca-e335-4324-9dc1-4a484b578d40"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 446}, {Automatic, 202}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1052, 19, 219, "Text",ExpressionUUID->"e2e41639-2014-4071-8c94-e440e00c41e4"],
Cell[1613, 41, 471, 9, 82, "Text",ExpressionUUID->"46a563a5-4842-4f25-8b1b-e8d424672623"],
Cell[CellGroupData[{
Cell[2109, 54, 170034, 2793, 317, 118835, 1953, "CachedBoxData", "BoxData", "Input",ExpressionUUID->"ff8a603f-398b-47df-9195-c8e41ebe1741"],
Cell[172146, 2849, 38189, 593, 239, "Graphics",ExpressionUUID->"47c6f638-b604-4030-8757-bbe04c39cb74"]
}, Open  ]],
Cell[210350, 3445, 979, 28, 52, "Input",ExpressionUUID->"082a3ed5-ab68-43bd-a7f0-4347d2585b55"],
Cell[211332, 3475, 64140, 1057, 96, "Input",ExpressionUUID->"32b2de6c-477b-45c6-8602-e020eb8a3e93"],
Cell[275475, 4534, 347, 8, 30, "Input",ExpressionUUID->"71b13824-cd16-402b-9a91-99bd2269463b"],
Cell[CellGroupData[{
Cell[275847, 4546, 406, 9, 30, "Input",ExpressionUUID->"2beb1746-2fde-4cf2-bd34-05deec08face"],
Cell[276256, 4557, 575, 15, 72, "Output",ExpressionUUID->"395edd1c-d907-47f1-8b01-d8147aec65ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276868, 4577, 357, 8, 30, "Input",ExpressionUUID->"dd05234a-0de1-4f00-895c-6560d299ce92"],
Cell[277228, 4587, 523, 14, 72, "Output",ExpressionUUID->"65bec757-090b-4ba0-8a75-0bc55f955963"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277788, 4606, 406, 9, 30, "Input",ExpressionUUID->"e96f9061-0bfb-4c27-bf2f-e21fe6074e82"],
Cell[278197, 4617, 548, 15, 72, "Output",ExpressionUUID->"3325578f-74cd-4753-983b-4b8bf95fa3fa"]
}, Open  ]],
Cell[278760, 4635, 398, 9, 30, "Input",ExpressionUUID->"039b5899-c40f-4dca-81b7-649a086b856a"],
Cell[279161, 4646, 18271, 305, 68, "Input",ExpressionUUID->"e34a6487-adae-44a3-aa7d-c0a6b09f9a2b"],
Cell[297435, 4953, 258, 6, 30, "Input",ExpressionUUID->"cf7f6464-f2e0-49f6-87b5-642c80b38110"],
Cell[CellGroupData[{
Cell[297718, 4963, 406, 11, 30, "Input",ExpressionUUID->"86066aa3-cf7e-4bae-9aab-0023e6d732a4"],
Cell[298127, 4976, 436, 13, 42, "Output",ExpressionUUID->"203a8179-0b17-43f5-8a85-d40f8ddce802"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298600, 4994, 462, 13, 30, "Input",ExpressionUUID->"a9e069c9-c8ed-44c6-bd24-b9b617b361c2"],
Cell[299065, 5009, 455, 13, 71, "Output",ExpressionUUID->"629b0fd5-63e0-4fe0-afdf-92f267c0d8f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299557, 5027, 407, 11, 30, "Input",ExpressionUUID->"ffaf688a-f2d7-4852-ace9-600017503291"],
Cell[299967, 5040, 199, 3, 34, "Output",ExpressionUUID->"9a507832-3272-4442-8641-13c126a3d834"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300203, 5048, 464, 13, 30, "Input",ExpressionUUID->"058bc300-d4f7-44dc-89cf-d1f63ca8ef36"],
Cell[300670, 5063, 449, 13, 58, "Output",ExpressionUUID->"6c641ca2-ce79-41d6-b12a-ccd4e960ab96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301156, 5081, 407, 11, 30, "Input",ExpressionUUID->"a560cda0-7c03-4acf-9121-dfea94b30857"],
Cell[301566, 5094, 149, 2, 34, "Output",ExpressionUUID->"d214c74b-ebb7-4464-9574-c4ecdce90f50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301752, 5101, 462, 13, 30, "Input",ExpressionUUID->"3388dc76-6671-4de1-89eb-96f6f313a05a"],
Cell[302217, 5116, 427, 13, 71, "Output",ExpressionUUID->"30619b56-000c-44f3-972f-6beab9aa5dc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302681, 5134, 409, 11, 30, "Input",ExpressionUUID->"ee609189-cf49-4b27-8919-b6bc00b94e13"],
Cell[303093, 5147, 149, 2, 34, "Output",ExpressionUUID->"106fbadd-963f-42bf-ac42-2cc06bde89fa"]
}, Open  ]],
Cell[303257, 5152, 306, 8, 30, "Input",ExpressionUUID->"d3f146a1-2b18-4579-b2c8-850ec897f9c0"],
Cell[303566, 5162, 14553, 243, 76, "Input",ExpressionUUID->"e4021711-6c72-4164-a9b0-ab085d90d68c"],
Cell[318122, 5407, 210, 6, 56, "Input",ExpressionUUID->"28704fc5-eaa9-4ef0-a54f-131289adb1f1"],
Cell[CellGroupData[{
Cell[318357, 5417, 3847, 130, 409, "Input",ExpressionUUID->"d76dd781-f7b4-4a6d-93a1-74319576abfd"],
Cell[322207, 5549, 171, 2, 34, "Output",ExpressionUUID->"dabcc7ca-e335-4324-9dc1-4a484b578d40"]
}, Open  ]]
}
]
*)



==> proofOfExcirclesTheorem8.3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    170579,       3044]
NotebookOptionsPosition[    168481,       3005]
NotebookOutlinePosition[    168820,       3020]
CellTagsIndexPosition[    168777,       3017]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains supplementary material related to the paper
Stanley Rabinowitz, \[OpenCurlyDoubleQuote]Relationships Between Six \
Excircles\[CloseCurlyDoubleQuote], Sangaku Journal of Mathematics, 3 \
(2019)73-90
which can be found at \
http://www.sangaku-journal.eu/2019/SJM_2019_73-90_Rabinowitz.pdf.

This Notebook is Copyright \[Copyright] September 2019 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.
------------------------------------------------------------------------------\
\>", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
   3.776029483519946*^9, 3.7760295042638693`*^9}, {3.776261082594401*^9, 
   3.776261180210319*^9}, {3.776261262802527*^9, 3.7762614216668177`*^9}, {
   3.7762614917472763`*^9, 3.776261550442977*^9}, {3.776261588698138*^9, 
   3.7762616175952168`*^9}, {3.7762617208677483`*^9, 3.776261729802679*^9}, {
   3.7762733456938677`*^9, 3.776273359159132*^9}, 
   3.778672440132127*^9},ExpressionUUID->"507ba9e5-9be7-41b1-8221-\
b33f296cdb9e"],

Cell[TextData[StyleBox["Proof of Theorem 8.3", "Chapter"]], "Text",
 CellChangeTimes->{{3.776261690268168*^9, 3.776261701619138*^9}, {
  3.776273419791325*^9, 
  3.7762734209269333`*^9}},ExpressionUUID->"bf1db8ec-33bb-48b1-b2c9-\
25daa7b75f0d"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQd4FFXXx4dEUVGEF1TgQxQUQTCgSJcqJfQeaiiGIiACoauASFEpLwpI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    "], {{0, 264}, {1322, 0}}, {0, 
    255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1322, 264},
  PlotRange->{{0, 1322}, {0, 264}}]], "Input",
 Evaluatable->False,ExpressionUUID->"aaf2c9dc-0e41-4993-8fb3-c1db45da1841"],

Cell[TextData[{
 "        ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EETe?g30@_O]Gc15DHCbf
TmS7@^V1Da6iECfd:eD8U@?Rd;oO=oj:/i//E4Q/??Hlccc?eb/md2/inT]<mfCY
VJi_giQ^7lVT_lMKK7?j_98ObiH>;lC<NR0KlNn5k8@O3Th?jPlm9/1CSND@=9`9
EHFfEA@^jDn][/`Z3:>=SR5H=cQl6C<5kmP5f;]Q]R2^S>0`JL]nY13d60;_F2;^
[RfIF4LoCE6a/MZ`mFLdEdBaMmX=<3JAEKB4KgEh:gbo7A[OC6>4KG;ocDc/dhWb
<ko@mC`c?9eodgNj>7bbUgAU]5DG?boY1lggM3Mg;l4D[3cJoh;mfPIS3cA[?X@6
R6aH=A7FkZ1>Q^;d;ZR2_`FD;QK@7KoICnC67E2e8Q48HVT?^^NoLNB6;E1eo38K
X3_^FnmXf;Ad3B[dcLo7kf_MWTWDVjBf]MTRPggLlVRUCQ9NiG9E2`?2d7RXOb1D
>oDncYVLUo`l7nObjZN>3iJ@DA_:AjaebY8gC4RelcG>3eff:UBPAN3eJ50if7_]
QhR:4`HYJ4]nbo80PMEf<5?KihBX>3B0;2TE@CBJ`6XG1n6eHDS=kNk0DXU6/b7_
=j/K@9>PA<>Z9kY1JLRn[nX=>eSZnXL@QEG9@Mi;bKWh/Sa5Ho<ENh;J=@Yh6]M5
5S@fDMAC]:>`4kCSJ2VJG8UKJJh2^1U6cFaHEI5@W/_g0U<UYJ2;EQFQA`GY4aF7
P2ME7aKF=Y05lVcEWW86P^[50U<UkJhW]DM[=:RFZnCJiOF^l:XNDXbV:=gPUBJG
Na1B[oBPUekV`=DT0S=H=j9AnMbXJ^^BS<fB0de6XfmJ_6bESK61Ij1>T6m3g7Db
M67dgQh8gESjHWMMTN2jHQB^bc;EnE:AC[`k4kFB8gTZ^IUE2]IMM[mn;6ZA11K1
hH=RRnCc8f=VZC8lYGAaBF[7NPXA<FEm?/E>0QR5/4T@C38U1F>1EDmIRIUdZR8]
TW:Oj;EC[54FT8P;4]ZDF=GMEbC@FjaZYk8g0:Q89ojMhAN>4dYLEf6gn5EB5Kie
o:;`YJTBETZYg@YRIRVCIH[<2c7NA?J:fJD_L^Vf=6nVCgQXT7_Aa;9UI?b/N]RD
IL:DTePXC7dh7U2^Zj9=eC[?/:EBen_:ES:/jCDk4OOkeA=30LOER;E5E2ZOWbmE
kFC2cbi3L0__;Z>eC<ei<FANh69R2]_5BCTYcQl8CQB?T`01:g]E<JoT?dkV1FM2
ZikRBDKk?2jWCia/mbE1<JHXMWHN<k@J4d3@Nh6Dn;WY0ZWaXdkJ2bRabCGa@PS:
Zn:XHi>Yb[CD8EkH>V2T7k??MM<WX:Z:DUR9Uk=iEIe]Z/:4:[R5Y^GB@U<fZJYf
mQhCAJo5@Da3b7Kk/DRjGIQjn0L;EL=22VE^I7=dLVEQK@YUKVA_HVX:=B0`86mR
JPXa<3D`2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P<b0`
858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh85/`
830P<c<g838a<Ud:?Sh:IFiTKf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@PFb0_D4A6
82mDIGQd85dP;d=_K6mbDg1QHfDP?3`P;d=c<B0g830PDR0n?R0_AVm^M20l?20_
E5@a83PP<21B2RmDE38P>B0`858P?ShP?Sh:IFiTKf9Z2S4`830PKf9Z2S`l82m<
IFiWM6PP<C4P<21B82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6JFadIG8P
;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj2B3B
>dPE1569BH1@0XJ49WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5iMf<
J`W_[CGcgY[maeWOfNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg0QP@
0@iH0L3QIVH4AoQ40]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H02TGE
=San9QOU0YAC/lDI<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4JFLhI
_3BNS;]@gYXUhJ><1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQK8Tb
AA@IkXWb0P08U<@i_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR<B^D
`dgQR7Q<coBd38h`5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQjneGa
9^c?WT6<WUWOK>b/;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<NQVaN
T/CR32L;Rnc/K7<1Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFVYjI;
A<c<30jGcfCmma3ohl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4OmGQ
OaPf9`LIOYe[56QeG`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA[g>?
<W[nioXO2eb:K^5<@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=780c
L0?N8024P4P@0iH3;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4El0=
L0/<P4M02XK1Bc01gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@4990
nM0VZ1PZPjZQ@e0mm2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L24O2
bn14N1FL1aO0fn5:^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@14B5[
TB:T0ZU5VY0>Y1^iSDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<5nHf
IQ0cPOV2YF;E/JIH9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n^1QL
<Vhe[PBg3mN<^h3[``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09FPA[
PPlQUR0TK2AD41X8i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V691MB
92VI]85DBFXRGBHm9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2fDhi
B[U0ND1i@jEB3JQ^e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?U=NG
MiMO;YlWGb5oB_jVo;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R=LEA
9KbBPI:g4TnY@>V`dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd2FDU
IE_U:>DLiA[U/lYB1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZKRYl
UB:EIYD1UHnZC5E_eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oTo8OZ
/;Z9N[SjJ_G3jSgZTaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[UF^Ne
GS2EVNk<E6HU/h/iXJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MCMd9?
BbmH;en_DNnQ?U6O[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[dBZS
FZ<kaSQS]W6:lCkSFbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`g5UI
[4KFX3W3?<QlXgVKnB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4VV]M
Hgg7QV[SHk?>Y]gV]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm3_OH
M7HX^hAmeA7[j>6hc_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q^1ab
TBiT;XaON72Qe5GKUN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W6/l;
GXRG[eNAEjngT_MRkf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]OkC`@h
1:`9j0ZT14H4EPLn2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dEnW<H
;R`d[2K/NKQEN7ihM`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFGAD^G
F2aI/nA6S5Z<8:Hm5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?[Y1O
`EUa:QhK7agO4?n94l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBbQ=54
UlAMRF=9[TTEBN<2Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[GC<m
9kd_`cBS<4>jbVWEkUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMUWlYA
c17Vm>BJi6k;7LWcbO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?
KB1]B=W`bdK;SFDKgfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gMI[>]
J]^G8UkAmF;;hX[RCbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9URFEkI
d:kPGJgUc?:Rl[NkEnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^JmjW^g
kIgJam_G_mm]Om<1S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemoA>e8
lI7?AhE7YLO2SgGE>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ>O7R
aoPOkih<?=UiRWfZjBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnKogcd
S?JIV[?:Id_?TLhEW9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmNlKUb
ZM^mnoaEUj]W[SUM>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5ONOj
GO/_g_JjONF>oidK0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W2TlZ
WZXo[OgEn=MVZKgdk:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<nHcM
N[7daO3;S9OChhFo:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMTj>CC
MfW_YZN:gZ^n?oJ1oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YUKVAc
M79UHFd:IFiTKf9Z2S4a830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:Fb0_BD=3
@V5cIF@P<C0P<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=
IFAYHD9_N21K<20`83<c=b0b<C9M82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n
?PYUKVA_HVX:<C8P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B
83hn2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEU
E7U`IB0_@V5cIDI_KW@P;dE=Dd92EB]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb
2S4c830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0f
=B0_C65cM4=XHG8P>30P;eMYI7AXLb1K83Hf=`Xf=SLP=c8b83Lb<R0f=SLP=S4a
830P<20`830P<20`830P<20`83Hf=b1M83hn2VE^I6mRJPXa<b0`86mRJPXl?20_
E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m5CE=2@UD[B6E/MVEdJF=Q
82m6K65WLb0c<R0_AVm^M492KgPPFbdi=C4P;C@h<B0a=3@e834a<S9M2Rm9M65/
JF=1KVM/IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid82db<c0P;d=QL4QUJFMXM20g
<CLP;e=dIFeF83Th82mHB6EYIfQd2SDb<b0_DgAUKDPP>3DP;d5fIeMYI7AX83@d
<B0_CF5hEfUTM6PP<CD`<20_AVm^M4IYK6Db834d830PDR0n?PYUKVA_HVX:<C@P
<21_HVX:?3`P;daUKVMdJ20a=B0`858P;daUKVMdJ34P=SHi<R0_AVU/M6Eb82m6
K65dIDAUHfmTIB0n?PYcM79UHFd:N06mFG]d4mNIokhk<m98/T6BKBc9j5DQ_fAS
K1ja/A<;FC;VHLMPX9:3Pf@SHS/h^62L@0]ef0314?8PT1AJ4][V`B/NK4hZ`d89
BdjB/dU3fPgI/=VV=27]jJU?V]g@T`H/kCLShf8fbN6?W<ceWNme7mog^moLdEag
[EhKQECX0@kZ6b>M:d2ic3e4O]WB4NU<b/Ko85[Jd]gUB<Y2;P2gLTGW?Ae9FG`B
@6^mInFjTOiYe4hU]THSbi=f^4IdAR/YTS9>8cZY]J?[PJA/?4kD/G9EbhPm;HET
HdOTPI7ih@?IOUnT8iY/Kei:M5;WZSEM8c;i0m<jEdM7fV>@o7/KT;@R?04J^1OD
`41?Y@U0oFN]5GRbbWJjjW[oMOnblAEG`20Zl[;JAaGjgZ/_K_XRNRe7mkSh3e9X
[[NGZBX_WPN@PV@OdSdnJU7jdDf<@H<W1W>XEU:MC]GSVFF27W`N7Z?j;5D>fW0k
[:>jSNY?Z?:Sg46B1W5k?bmjCn0j/>1L[hjg;dXgfdeJWOfg<E@MgfmogoCABCCC
jUe2LglZJ6IYlEUl1YJ37Il3=jj76/S5_@=i:neQ<Qf4CZXmE3WUSWR`geIR?hd5
h>JAnVB3SLNGkGlZ;[AO;Xhak;NOcHWaA5jaTN@MKcmSgFoo]ODNnfVZQi>V@gWD
hVGk@N]:nbiK3?Offin`aY3j?9hTJjgDmFEkAmhNno9RaCioCh`Mk[NGTGf9EfNO
DNZdCkMnK2o:RHU8LZ5e_Sfon2gk9>Y8cA`dZ=][/4ndk[;?99?=6/RIBODT7/9m
T8okn]eckBN8YG07i^BEkXWQ3`MZLX_M<Ec_WE6C^bN_9/NM=mo^cZ_>bB5nbN_Z
QmAgZFNYBm@NMJhjFneDIjWCAJ>X5lN9:J9F54Ee38odEmYE9o4`E18/Q`M4UBS4
l2EBlROaZ:8lnR^A5iT8HWX/l@M:GXCd61hn[YLiHUiF:I`ZQTL7TZZSGS/_LkaR
d3>IYa_MPJ78H2i8n4Q<1I/WM5NJ:Xeg6<ZZoEmg2b^FjgO?eelV]4YkiSD4YD?F
T5@R<`U[j7YcdgGVJfWGFS95OAk?_8G[1[XkfeL4XZi0f1F8DPe;fk]KCE9?/l=a
[;eC=SPT;S_Lg=8ZddQDjWA5oE:kbnlheZgd^lVl@SIg^oc7H4EPDO3H2VoDgmo]
k@jh8_k@@;=_MM>H^KJ=c[GJmaEcnNC1E/]c=B_mKYZ[BCHgbg<ebG<ebG<eNi^E
^NCP0fd=_SEMU9f>@=/lQiCK8<eId1RD796@?hK?Tm:o5X@cX1M>@Jk@0aJn2>`0
RONYGYAYO77R4n4ed<Lk4YmaiKBXPg9UlLX:>0>?`3kX0aFlB7`^g0e?`a_HC/of
DSP>5m06TfW_iB46ln5=C2CNPAG`Bf[O1FMQ=ab35>[C0AUTgHW^a7ZB_L@g`d>9
Wl<T:8D]L0[:J=BM<9@hV1PPjd9H38OP<?GoMgBaHgaJhZG4ak@;;Z0a7b;;>hWi
RCh`@P7hX9jd3l5YM7<G4jePPW;bkZO`31b0En2_^0V?9eXCgHWcRD^DZRJH20eD
=^1a_<CelE/B?dgl9A4W978QWfH=`bkh1HgOAnD<KJd1_1NkL1O^IUjfRAgW=`^I
lF728@mVDjV1EO0`8C08in1oh1oh:C=aNZj;NcDa?O6oX8=i5:DLBABjZFbU/Y=R
>XTZW89EF8lKl4WLSKmSnF`a2k;kf@?/4jj>FlZ]hgk7[n7kQAg2dbYMo4[RI>:e
a;^@2EJh2eK3AX[^;9b7cn5;i6R/RNS6L_CQgEAjL1lKa0<hb>[a39iWQo13o0Po
aJ]<H2T/PgUH5m_53[>ck3ML6kNKn`Wg8GN5_d=P`P7Q//Z]oZmhLgaKo3N9l/BU
a1NdaH[PY9Ga@Ad/P`Q5f`WCh<LDaE4ZOKAZin1EN4<Y7n54688_20E08eZ`16^Y
e>6M^0;KL3nNX79JlNG_S1J2JIR1IK:9[84e/`kF`miU?E`FUlo=iAZi?RZ_LaNh
ZmaEG^3Cn0an=Sl7M_0Mo5hZco<_l_glfd:IL8M@9b`ANXA]`Pj^AGQ7^:3JZ=ZY
jUMmZ_XKKH_ceJ_D>fQegZ2LOHEbnIlGSi?8na:h3e[@Slf`QeKS04JPUk9[>Ci<
N7E2KZ:9flS=IU<X6dk33bUKml86f<H]Q@>9on@>`G^D:B]Yb1ihPON1EGR:EVLC
C:4/6RWN_?blg9a/mbCGmi`>f_8WIUW<Y/`96NUYAX<n=DFWeHQZUL1c3:4Ph:X>
>jC//<AW^fYZ2VGI5B55i0I5V1iUQe@m]XgTT?]5b3BVYIMJ[[RYYCOIdS_J4_F>
2ZPX;704G0kY;Ko;4L?61D7R7o6k@PiYB>5[5OhaQDlUg^VT3Xj0ZMG_T33/24SE
gJfmPK2o/007_@B7][10gSRlX9<7UZ0Z/X4fF:RBF`@TRl/OT<`^h/W6^@>AiE;m
PV30WnEdQTQ7ZXE1VZ>`X4dR?f5kbW;Gl^da;cB7IBjb=2QaTI34`_9H1XnDjO9;
VN/_VohYG^L2>fh`B/aM7HWfET_Nl7H2EaK3/QCI@M:l1PL=bcJ7PQ9^7W52m[6M
?9GMCKhCg>5fQjAanEb]_NeQ0QLF1_/]GX^bnDY@7n`gNlf:D5P`J=YHkZCX1`]W
5LjBJKWC]359oo@_BOe_clSD]?7L7hS>FcP:0<X8^>J@Wi:SAIW4ALjFb[MX:OBf
U19>M8F@`V`SOjXTASW3^BG1?BLRmCALMj?EWg@^g>k_eiP]bT_85j;fhEkmC5XY
JZmg>GZ_d=/jk1[jjeQ=I4BSL^^_P6bD5gXdEbB<G>NkiINUVj9^=KUJiOG]E]JD
I9LYL8>2I1TJfFLYWEkPmD6Wi0RAPWi=5/b;PJHnN0aaIbR6RLdal5/7jCLZ]na^
<QO8ZMKVYoU9:2`PAKjC^<T5SVZJ^E[>5DN_XgO>lUi7]J>ETXUg:i@<dMi@4B7H
42BLH17=j0eUSK;AD6PVSE<TSd=MZ7U_R4IX7aV1Z:8Z6ZI6D`[XILYUe`LG1:DN
OiKTmHMX5BQmcm@7YC>D^J4@]BXNmI@lg]1V6_6iQ7`^cROke>@Xm=^UQhH8mOK:
HcH4GDkYC6m_EZol_2GU6<;=2^n88PIb4aWb6?KDDelR;VNF/PI>Ui?L2/VHCZ>D
_YiAm9_mVa6N<NXgmKb=_9fQ85cj;B5LMR/8ck`UQ<]7?Af3L0GiG2hSO?]gQo0M
Ha2^o6J4_J=nTi>cb5^_P[3_Fd:hjUH@m]lB`X5AClLPG4dn1fB4Igmg2=N<@GS>
=b<lMmA_LW8NNC]G@GSn]hA`kJdPG7M;2=lij^THQ>_9ic]UQ1MlM`P_78=``cLS
_6SDKg9b<GVkB45hbKN4l?M_1N7P;B4L6_Ed3<:=i7=8A_R^DHBmFA;L^0ogg;C]
`[Nn<Bnm0G;jYB@H`BL/0A_EYnRkZi7ZLlCglAm1WdbYbOFcWACjh/PWNAJMo<PO
g1amJ`VTnonGFU7=P;=HSAMH:O/ANhVS;gKZh`?Pcm>g7dMWB5G9Lafa:0HlEE4O
0cQ?EIJ9ichPWZRJ:4MDl`6LX5h0Bc`WJ2B1j9CRZ@JW8HNZSmlI^oI7hMBGEC6n
mRZM4m0<=X[^MYZ;PIJnPRijjf/`R:g8?L`maCn]?JR=JF9JEJhF@JeB8A<e6[YY
@BgP3^AhAkYFjcJB;Ud@g4IZX=<9W4K;Z`CD<NB0fMAR34=N3OedEVVdW43BReiS
JVYVYTGHSo^eiYCD0lhMMm?9P;W^Le?]l;2i;Q3eOe;]=d5UITEUANe`aG25XJ`B
3LJb<_XcU1E]WNcIX9m7KgSnC9K4W`]]WF`JDG2Th<j5?2=]]nX[:]ADRjMPDa<d
X@kCYZ:;Lg8^i7In>;Ci4/^h^7_hi3=_//MH8m/fO3oGlVDEa^8e2_9?4BhlLE[j
5/j5CMkBa]A6@c][Cfdg[6Og>mEcDV/<c2[Jao?f=<8`AkAU<Yd]AnB;/m[65k//
nIX<Mnh4Lein39L=>;]GD8QeWl_ae>WoGS_dnA1D3UL>6L^:Q/_Tf8ZWE:gc6TdF
@CBkEMUZ4nm1`B9j43a8a`D??TPAH<U]<jI?blUf>@dg/9cC8GnWZ5GZ2DVJQncL
a^[ke_XfaGn6AgmEEocXo0ga]Oo6kTOFhKdc[oH7YBfQcO7O3noRjUfg?OYHbLAh
fG1SNmFbIfOJQjl:JG__^WmkZ2S7<b=lL>NJ8i@ESHV;`Pn4bf2UC3WV;LlBW/8m
0VM7>kl9]`[KdX@6TM]R=APbE3>]G<[<38f=fFaV[YREjh/=5XNVf6bf>`hhfi<0
e0j=Q4nA@fGUT0:1OTP9ObI<c7BWIHmcIfG[9VQ:83EMGh96`gRmNR990W0UR8cW
]:JD4QQ_Y9]XDIDPSgBCceA@Gj6_l7RBMeWaH1<fRISYVXb^kh51Kia:0=hfEJEF
>Adif@KmKC>L;]j6d`aWWJof_anol]VW7jbigGKFlTAOo;d4_7Cib0VLWB]LSUll
^O?in=_aEn?an:l?QQkollm>kG/;Sf3Po1nEIoDibY<FbY=D>Znhaf_OJ]QSI2FR
cSJNPBeC58_C;9IDmcRcfG;1fKe=BH;JH@D3>@66UL2cLH;1WI6]DP]ZG/fYVEY@
JODRAC^1KQZS[PCEjO@5C25j??UbG6hi4R[CmHbb@DT1@kZJdM:OSlkZVU]^6Oon
Io5WGVL=F?C2k^2nn9KQ_T<I>J]2fa]VX`4WGgeJB7__K?bM_ib:mb/ad?k53e4<
>S[]ZO=>D]]hG/OIJ?OBR3J]CTaQ:BT<E6f/G6<IahU^<:N>Rj5^`;WkNT1:DWon
<BFb_:[db5IF:;UM?2G=VN4dS5C/hh^^kN8lemkUOWCe;;<;Yhk7OHORhoYXJ[Y@
gTOi@bAXX<a[T[g@S7RQ^QL]>VEV[Bj6gjNI?aR1DYWiHgWBVbMdmG5G[kg9gQT^
NTfIZ6mh^KbgbW=l@G=X8AdRg^U]:Fg6MBW[SGa=NS2m=Gem>ZlFK@JmGX_Sa//8
J4FV<ZK`V_CdH]hbHKb6P/nHl1G13a^<VFG9f?F40T60CLECV]:L9OAdZVREG:0l
^/jB6M?kf>icOk_`ngS9Jec?0khelBkL/ND5hMAo_ghT<Kb;7iaYSg>[7i=mEJi4
U<jT_^ZBogD`2Mb@3CVd@nG1E:DAdTTK7O7BYJ8g40AZ6gbnaIjJj<[^J5MKBhCd
BJ_L@_TO1U4oeDED2B0jE@4jX@=h<S5b4@nS?=9kKJc/^dV^^TVFakjaOn0V^OXV
^EjFo`og20jf2VE^I7=dLVEQK@YUKVA_HVX:<CDP<21_HVX:<cTg<PYUKVA_HVX:
>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6
Kfid82m3D4e>FD@[B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa=R0`858P;dE^
HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=3<P;daQLgA3J65b
83Ti82mGJFAdJ7<PFb0e>3@:<20`830P<20`830P=CDf830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<0X`830P
<20`830P<20`830P<20`830P<20`830P<20`830P=CDf83De=R0e<30PGB0n?PYU
KVA_HVX:<CHP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]
IB0_@e1=CUU4:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa82dd
>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6EcHfE^
M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P;e=d
IFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU<R0a
=b0`858P?Sh:IFiTKf9Z2S4g830PKf9Z2S`l82m<IFiWM6PP<CPP<21B82m<IFiW
M6Pa83He=3@P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EUmM5?7
UKoc?_ATfMRB;5^B;EU?OYKTKob1SHdM;8aTo1eS4b8A72@K>KK1`HLH=CQ0W@BJ
83jfQ09Yj:IQTbElUXMaR0b5MCQTVia]4i8fbCK;]/e2dYkMnRBk2fbn/?Jn9m_1
W2J7?cQihiUkkm`k<gMnLmllcGQPkKX0c88QX:5UVKno2nC7Z4>bXK??ganE]Km6
6^X<3_1AVLd4X5MgmCoD5iFE?`5@VAmJ_GjbOF8g0>_Y3_QGA_G`=M;BKZb8bV@>
dXc^_X57Xk9f1:UQmI[>BGfR1nGh?_nSTn?3IICiQoemPJRmhC>T6Oe[7QVHU<N@
5_B_3DcJ4fa?_`d4JaG`3<C0:^200SFVMP3^;bXc<:REm?PdQgkio8Z4b^^PDL[b
RZJoTnT7[amjh_?0ehkHGLX_/29VbUjRRZb9;80hP_[af5gC6[TM5XX`]>F4X@ic
5NHBc3Ti2```A0k2Sc6oP9V67[8=eV?NR_VWV9UYkS1:XfCK<:=dWR7[8HGD>f<I
ba:MdF9@aE[N3A?5b?>Fga^^W2E6G;f?R75h5/@/D94Gb<mQ9ES8?h:=348]I9;W
CVF]]_Q@MASj<@mQY^FBT<?3JDFFlb@GK0c1=WI8HlQYbil;lb`O5hHY<Vbih0Pc
B5i;@lVIH1Tc?foi9o=3U_>HSdIEAk;@h[CU/7VeIGMJV3`gK7W672KHIUND[3=S
dm>F_ZbmUYF5/[iaKiPj>V`YAoeBIjbU]<aZ:C5O]LafQ9D4iCacXbFkl3NF36b8
ISafJW=Z;2KcK//lE:FIgHiiV<nB8f@oI9?m`kIjbaUTLKZWj[;:mXK9HjMZ<`]]
HC;X;:g=g9]Ejk1U=EY/FCD>1o9;gn0fL`m`2kPR;XO;i>bLUD_UM4Z]DZf<ElHY
EDZUTP^CHl=E5/EILQBZ49JSYi@:9A/V_l1:iR`i;ULNOeG9:2TU:7GQb9l`N0WX
`^CXR5[RT3V]T3U5V1`o5Jdjk[@`4/O82SDUlEQP2AAADU0?8]TAE/2Fi62EXDXk
Ge=NhoZf`RM[Y/ZLKgl<a2c^KFScR4O<G[58HR9VkiBiHH[iESZ`3UF1jYbLQ]Ke
Yh;m_Eg^P>3f2Nh0IYnh;MQ]48LjN?iTKknTh4GJk^_Xk9JX?b3f2`6Gf2^hn9=1
^Me]jRi97AAL9j7;_LAc///IL0d7WD6gh7MiCgED[ffO<MKFjK7FE_n=/JZUc]I:
HgG8kFhKZeeBMdQS]D]S]D]SMCPki;6TbK]kfZXO6L3Xi=dm3KbHfBKF;EkV4GVo
eaDV1k7B]@kH<E2cib2C7H8DISIH02:oaobQA2O^Rgc2oP[D4gfAojH[L557YDa=
E5G26>b0oG02Mj53b6O2Po0/_4UjlMeN3R?`?TV3O=ak6@Q38obJA2;_@1NlQ?H3
L07f`4V8`cImT8CJWL@F6DCIRG`7K8kl0fA06O`8cT4im[XCaR>78jM@f`[g`A4h
R^goQ@SDBBHalX_8EE32H^ac<f[NRCA6CX0FLZ4JF[1f<i`W=_[3B3LHX0:mnaWl
70k0Jo1GlP@IRGA7PY5;THl`E0ePPSI<6lT8nHPn`O`Xl[?8OdHV48U<b<IAOK0K
G/CnCf0J`jgECEJA0K:Kk:6Le1?D2;>5eDoLA1bbH16VFUP3Cb<2Xg0AoPNn89mB
1UY=3m2_AdXRo`^ad82cU6HBP22VYc3]a3VM9@YB@1JB5[:Ao8C/8KnU/ZWk:0oe
0nYAjQ>jVEi>[jMobcc23;?KfFLE/A?G8fLS_hZl1gX```>`5SKQk2k09KP6Ga8J
nc8A6jTPeNA1C4=T?cE:3Y1AZXF<TD_D4O97LXElB[jRF2Z>BZ9bZ05Z=gFD^T2m
AOO@NnROdWnT[c?cFHXm`7j//77o=]4a/GGR[DQ5i:?8ikS5:/6::e<=cK02o3SK
OYP3?lAI7<Md0UO]8[`>Kl[Y2S71>7b>:03ATQABA9X`=I=kBAOY8LnC<iS>bkkL
X70QZ1Q:@nTY4mE6ME1me13e7SE4Ym;IM3fmS3j1j@gjOOX[nR^6IA:I96HAD`OK
VCkV>D`7VD?<<?<fFlk>Ii_IYN`@^iGMCWNbkk3_:cHYMRZ65IlZ?/=]/I5K`fg7
eGTCHoHeS>E_7XITX?M5l31d4QOYP;fh6PN87d8HGB_9dhQG?fA6f^U=m2:Z0:?Q
?3b6dOXLK8B]m78h4?UGnPQlP96b6[/LPYNIJS2cng1eWX02S:;9i<c:c/Ydf6dI
@[ZEabgOU9YR=>RCTgB9FXejEUb/:TK9:ER6YPST^XDJ7boJOB9S5fY[lbAIl6>5
oiH:7kk:_5PcddKTYGInE<f`M:9UeffFcZRULmZBZ?U:Z<c;iMd2;ok69O1Q/Vba
1oTM;/7;Rn<bgbCc?iKiFLQK[MR0Ma^jGKa8O;aK[0UfQm`nEeh^6GDR7:ZlG6WS
L4:/e;482odKLH>5QI:5Fd`AG6kA:22?>][VmZlDFaIkg:iDZmF;MESEj/4alW9k
A?@C]/F]55I^2c^Q`bMao^DNTOIkALXWmJG94OF2Bm@?OVchAYcRg=]_DHZD[LHO
2=F8C]lf15LBOI;TghiB@a^?gE9K_1jAK9Ud@_:a5cfEg8en4fbnGUj<4JZ5kU2_
3l65E/m`RS=5gWa5J?4<6ie6FLS;7CE/Z[3Rk4Oc5^@]T6R5eK0YB_olI;CngC69
6SIMo1?BQ]IY08R4P527OXYlYcb8P<jFBDFP37niUR5>n7P9C[<7oETXDQPc]4eT
KGEnLJQ]bXe^Em@iGjm[><JH8Wn4Z[eXk`^Yin5:XKeJh4?GlF_]4lKo>[?6?eVS
/:V_PjBD5WXjETCRWn:3d/OBQ[?^=PSMd_X6iCE5FC2hKjU0FH96lUWDh@NlaF<E
NBmFh:o9g8H`a;AhCQ:bda/VTBeQL9U7lCLZ_N91E>M:XMKS`_5Ab<_5RV`[L_Vi
O0f>G2?52QoR@gD[@g`=ghg1a=QTRXY0b3/K4Fcc84j`14MdNU>WfH3G>`okVBge
Pdg@?>C57WXWNd0ZElfnRDH5^OPaYNd]W/DNLLRE:SYMGU`53=na5XlhQY7[mJ9E
hKBWj?767/>TcdGXLf4fjX^S_N1_Ub7/`Q/:BGffN@B[>1H:YHJTmbdZQ`WLG^6L
[0R3I2917RI3;MPFRF1=UMO0:USA;Jn4jA`<jJV8`]o/ghe`jKCOf78^NU/Z8eaf
Ua0^_a>4imdA`QGCW/i0^19m[Y0@_^Ok@gSn38B[_Q]QikCOj>@2m=HY8eamUa1N
N2L8^nh8HONdYc<@[T6OgA;2RkhoQ6]W85cgg@SGCo^=CSJP]oDb`Xeg2N6V>d6h
nHh@_WOJdaT8]j3?mdX8;okn46jMPG3KMb>lI=Y_M?8nm7J9S?3B^hC`oGN2/>N>
4?I>NcX3hFGX/eM2n85YQ9fY8]bj3`oM]^g2GMnHUml2>OiBH[E@cAb3iL`Sh<CL
RSV8Qf_Yi3EeYa>79hd=:>OPKg0lH]obD;O`MinUlBc7CWIK2[e`PhcQ6NDHeU1h
5P3V4YhQJKb;FQRm7e;>3P>3FJT>0ec2;<W8diNAAlXQYI76G8Hcf0YPJLhIk8U5
FU1H[;5Z79R[VIgQ[on3?OOU`S3Cm1GN=n2<Un=HJiPT?4W=MI[X@IKRUK63:]D/
_Ci5<LS4l;AZ48aaEJf6W6Ke]JI[UCL[[cFk0ji?X2XZ51HTUUPe>4:BEB=XUY>A
XfATX_4X>Gf8_3YAMfRRWYbFag7R>6W/gd<j77@fUc8ec?g/:_?3JH=YVlUCU39K
^Lbhb[S1^<7dRY65M9;0V>:=E/iTa?/VeY:@T9jX:TUTNL/jJgZLmHMLFO:Jm7Q7
`^>F/_B<AH8jN=7`^o5[hn[[heNQ2Sf/6]MXbfM[mND4ZKJlG8<5]1LF;5c_=376
>9_67Z^=ch@H7IM9S<`/]BZC:9>``9/g]IY81og7XKeDFdE:iiJFc;4;jIb24i2g
5VVCM9`RPBR`0RML_nFe/LOW]>kM>;[8c[a:EjlSVCN^[:miIF]7fLXD>_k[[56R
kEoCD=:fJ^?^k@eKcPH_CMahlMSPXT1SJN7m_DL@5aYJ8iOUTeL2AVDUo;^c;;^0
Z=BaZG4VAg6]^RNVElfE:kEa<GAZ4ILAHeK7VB]bZ?b/RUL[Z8ZRK9]FcK5:Tb=M
K`ZCT5?@VbfL`i`OBiU;HR^ibTZCS/_:?YBA<SlebeBOh2PcgS?oUf@O7SQ7bEk0
NigVJdd8G;?jA]?EVaLA<jRZ6YOB^;ILPoRe8gkihoWS4XhJOKV<H6KYg:Ad84HK
:Df`PR4]e@[9_<i:[>T`Uk92RUU_9DUF;13=7::^U>5l704UkAW9aDEcBnlQlDB6
<6T6__=9LA4NgC@j=<8QhXV@k[0k968_VE<j=i74[feNhMe[kBkZjbQ/8b?cTn:N
7=aAHEDMH_o_aG?1MGYKG9XV>mONWYdL<oN]3G_>WMTGNW]IK]g1GDTVAO`/dnb7
b6YU[R5_NE]SM]/okjn]OOKV?U<jCFn9De@;c][NEikNle8R^BZmOl787aPKN`4d
T0Kmc_b3g<^V3dad^S8QSL9GEVmV>HdZcA`KZg<XDoRDO7Dnb@:=dL8oICgG;X=J
fGCcjUD9eG50=?5?Pc4XXfO@9R]Db@ZMWFQEF2AaNS]9S4Vc8ePHN19<RLDJ2@Z]
ATO922@96M4PE2CYm<W5`A<E;oWNn>;6Qh=;R/X?DUfkM^ehK=Bnj09khNIo=BfN
69nh=S4QEPQ=FcOniOcQ?ianImn39c7>:<3K1_XBd``YT0X_>fNoK2C?6PhYSaSX
NZEV_hjVM@Yc2SO;[8]=iE9CmFZ7U]0>BY=RESWdAQ=N`G:W[6/gCTH<cZbbJKbl
7:=T<V:@DHo;4i`3AZD];TUUQoQ4=LiBTj3VS2Ra@5/9XAPj=WVF7A:dF<@H57K2
48EEO^D`E:APRIKB2dSJ8ET_i6<0L3Qe>BZ:YG2PB]A@c57_Gm6OD:oMM:bnh>UW
nYldWTSkk>bkGa;]kda</oQ1ii>7nUhhL7W[3mikWAAoPULUleS4@7hR0K`[nU^?
0R_Sl@K=1FjXT@d8gWi5_`T:o7l0;6aYJ_JjLVX3Zh>1PIi>?mYlllGPDL[5G8Vi
4C?^Zk0j<_TP3m<l_QRgbDFgbE;?]mYgg2IgB_;o0gT4_MH:IFiTLgAbIF5]2VE^
I6mRJPXa>20`86mRJPXc>3Pc2VE^I6mRJPXa>B0`86mRJPXXKF5SCe<PEVEbLfU_
KR0a<2ha=2he85`X@WEYK6@P<CQ6<C<bG2TPDGEQLWAj8514AT=_KWAUN7@Y2VE^
I6mRJPXb<20`86mRJPXXA3Xb<34i<3L`=c4d=34`=5X`<2L`<2LY2VE^I6mRJPXa
830PKf9Z2S`l82m@LVmTMF=ULR0a>B0`858P;d=bIF5dJFm^A65dIB0b<20`858P
;de_I4AQM6DP<S0P<21B83hn2VE^I6mRJPYhLVEV2S0P<S4:<30`<30`<30`<20f
=CDc=B1V80X`<30`<34c=3Pg830`<30`86hP2S0`<30`<34a=SHP<30`<30PKR0:
<30`<30`=34e<20`<30`<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<34a
=3HP<30`<30PKR0:<30`<30`<C8g<20`<30`<21^80X`<30`<30d<C4d830`<30`
86hP2S0`<30`<3Ph<c8P<30`<30PKR0:<30`<30`=38h<b0`<30`<21^80X`<30`
<30a<cLh830`<30`86hP2S0`<30`<3@`>C<P<30`<30PKR0:<30`<30`=38c<b0`
<30`<21^80X`<30`<30d=3Ti830`<30`86hP2S0`<30`<3@g=3TP<30`<30PKR0:
<30`<30`>3Pa<B0`<30`<21^80X`<30`<30i<C8f830`<30`86hP2S0`<30`<3Tc
=cHP<30`<30PKR0:<30`<30a<c<d>B0`<30`<21^80X`<30`<34c<cL`830`<30`
86hP2S0`<30`<C<d=3DP<30`<30PKR0:M79QJFaULPXl?20_DfUjIB0b<B0_DVm_
M20a<R0`858P;dU^IVlP<B0`858P;dU485/P?3Li<c0a<c4h<c5T=c=U>C8eHS0b
=SLi<3@c=cEQI3EV?PXl=cTc<34c<CPc<F@g<fDi<SER<38f=cT`=3<g=F5T=FHn
85dP?Sh:LgAQLWAhLVEV2S4c=CHb2RDUADm62P\>"], "Graphics",
  ImageSize->{274.86328125, 172.9110255934718},
  ImageMargins->0,ExpressionUUID->"09474de9-c203-4a31-9546-2d241be1359e"],
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzsnQd8VEUXxXc3DaIIAh+BIB0FAZEmKog0QVBBURGVXqUoUqX3YgGkSFGK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     "], {{0, 510}, {684, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{333.5234375, Automatic},
   ImageSizeRaw->{684, 510},
   PlotRange->{{0, 684}, {0, 510}}]], "Input",ExpressionUUID->
  "43ff0108-fb6a-44ee-b780-dc0196df6df4"]
}], "Graphics",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.771499312958489*^9, 3.771499325852963*^9}, {
  3.776040974307858*^9, 3.776040976043491*^9}, {3.776273618016358*^9, 
  3.776273631108115*^9}, {3.776273720768671*^9, 3.77627372236127*^9}},
 ImageSize->{274.86328125, 172.9110255934718},
 ImageMargins->0,ExpressionUUID->"42ea35a8-6b19-406e-8ee0-43777d39b307"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"===", "===", "===", "===", "==="}], "=", " ", 
   RowBox[{
    RowBox[{"Set", " ", "up", " ", "equations"}], " ", "===", "===", "===", "===",
     "===", "\[Equal]"}]}], " ", "*)"}]], "Input",ExpressionUUID->"0e1ed79e-\
523b-425c-8c60-394663d86d66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c", "=", 
    RowBox[{
     RowBox[{"Pi", "/", "2"}], "-", "a", "-", "b"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"WLOG", " ", "we", " ", "assume", " ", "R"}], "=", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AB", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BC", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", "a"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CA", "=", 
    RowBox[{"Sin", "[", 
     RowBox[{"2", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Use", " ", "the", " ", "Law", " ", "of", " ", "Sines"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"AB", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{"2", "c"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"BC", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", 
       RowBox[{"2", "a"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"CA", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", 
       RowBox[{"2", "b"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"CA", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{"2", "b"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"AB", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", 
       RowBox[{"2", "c"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"BC", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", 
       RowBox[{"2", "a"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PA", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"CA", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", "a"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"AB", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PC", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"BC", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"AB", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"a", "+", "b"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", "+", 
         RowBox[{"2", "c"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"BC", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"b", "+", "c"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"b", "+", 
         RowBox[{"2", "a"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"CA", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"c", "+", "a"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"c", "+", 
         RowBox[{"2", "b"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BD", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CD", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CE", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PA", "*", "AE", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PA", "*", "AF", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BF", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PB", "+", "BD", "+", "PD"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PD", "+", "CD", "+", "PC"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PC", "+", "CE", "+", "PE"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PE", "+", "AE", "+", "PA"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PA", "+", "AF", "+", "PF"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PF", "+", "BF", "+", "PB"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"K1", "/", 
    RowBox[{"(", 
     RowBox[{"s1", "-", "BD"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"K2", "/", 
    RowBox[{"(", 
     RowBox[{"s2", "-", "CD"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{"K3", "/", 
    RowBox[{"(", 
     RowBox[{"s3", "-", "CE"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r4", "=", 
   RowBox[{"K4", "/", 
    RowBox[{"(", 
     RowBox[{"s4", "-", "AE"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r5", "=", 
   RowBox[{"K5", "/", 
    RowBox[{"(", 
     RowBox[{"s5", "-", "AF"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r6", "=", 
   RowBox[{"K6", "/", 
    RowBox[{"(", 
     RowBox[{"s6", "-", "BF"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rad", "=", 
   RowBox[{"Pi", "/", "180"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.776274156129961*^9, 3.7762742327211847`*^9}, 
   3.776342634911213*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"078d6c03-b3e5-46df-9184-6bd63c042332"],

Cell[TextData[StyleBox["Discovery of the Theorem", "Chapter"]], "Input",
 CellChangeTimes->{3.776274358403946*^9},
 FormatType->
  "TextForm",ExpressionUUID->"aeaf6604-b1e7-4d4f-9388-f4458a6d487e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Pick", " ", "a", " ", "random", " ", "angle", " ", "measure", " ", 
     "like", " ", "17", 
     RowBox[{"\.ba", ".", "\[IndentingNewLine]", "Let"}], " ", "b"}], "=", 
    RowBox[{
     RowBox[{"60", "\.baand", " ", "a"}], "=", 
     RowBox[{"17", "\.ba"}]}]}], ",", " ", 
   RowBox[{
   "and", " ", "look", " ", "for", " ", "an", " ", "integer", " ", 
    "relationship", " ", "between", " ", "the", " ", "ri"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.776081743862143*^9, 3.776081762526005*^9}, {
   3.776274081512856*^9, 3.776274095216997*^9}, 3.776274245728911*^9, 
   3.776274371977051*^9, {3.776342544537847*^9, 3.776342551561221*^9}, 
   3.7763426543456383`*^9},ExpressionUUID->"dcc01d36-89eb-40b4-8242-\
3c669fe38555"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bval", "=", 
   RowBox[{"Pi", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aval", "=", 
   RowBox[{"17", " ", "rad"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "aval"}], ",", 
      RowBox[{"b", "\[Rule]", "bval"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "[", 
  RowBox[{"FindIntegerNullVector", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
       "}"}], ",", "50"}], "]"}], ",", "20"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7760818166571827`*^9, 3.776081827152994*^9}, {
   3.7760818745023613`*^9, 3.776081885653736*^9}, {3.776082043775846*^9, 
   3.7760820578784523`*^9}, 3.776274252745397*^9, {3.776342667314115*^9, 
   3.7763426809372168`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"cb1282e6-2d0c-47e1-a672-a417eff7152b"],

Cell[BoxData[
 RowBox[{"FindIntegerNullVector", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.19348982634139952535290750662175053057668576141836099866185379067927849\
258278`50.", ",", 
     "0.1399631076915035761561254211032392223309697777510536212599721076828907\
1507763`50.", ",", 
     "0.4092186156202734401117247708266904526971572923971302647359428769164515\
4048643`50.", ",", 
     "0.3517370806127351355705760811719061126627510554529729024007269786285576\
9024222`50.", ",", 
     "0.1087552828712074275565608207258840765549397057843706958427783156839441\
2018614`50.", ",", 
     "0.1699307271139180681889666852550712544246529994368088063152356005473412\
6064629`50."}], "}"}], ",", "20"}], "]"}]], "Output",
 CellChangeTimes->{
  3.776081887361971*^9, 3.776081943476473*^9, {3.7760820443397017`*^9, 
   3.776082058784214*^9}, 3.776082331437088*^9, 3.7762619872157583`*^9, 
   3.776274270812767*^9, 3.7763426885058947`*^9, 3.776345031993778*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"854d3e42-99d5-44ba-8744-91249066d0d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Look", " ", "for", " ", "a", " ", "linear", " ", "relationship", " ", 
   "between", " ", "the", " ", 
   RowBox[{"1", "/", "ri"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776081930942721*^9, 3.776081931438088*^9}, {
  3.776081978898427*^9, 
  3.7760819872619457`*^9}},ExpressionUUID->"a7209b10-fde1-40ec-87d7-\
f847f0ff28a1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bval", "=", 
   RowBox[{"Pi", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aval", "=", 
   RowBox[{"17", " ", "rad"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "aval"}], ",", 
      RowBox[{"b", "\[Rule]", "bval"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "[", 
  RowBox[{"FindIntegerNullVector", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "nr1"}], ",", 
        RowBox[{"1", "/", "nr2"}], ",", 
        RowBox[{"1", "/", "nr3"}], ",", 
        RowBox[{"1", "/", "nr4"}], ",", 
        RowBox[{"1", "/", "nr5"}], ",", 
        RowBox[{"1", "/", "nr6"}]}], "}"}], ",", "50"}], "]"}], ",", "20"}], 
   "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.776082063879978*^9, 3.776082071182514*^9}, 
   3.776274277873559*^9, {3.776342696930002*^9, 3.7763427074104347`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e0049a4c-a08e-463f-b495-532036f1664c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7760819979054403`*^9, 3.776082072332934*^9, 
  3.7760823364701033`*^9, 3.776261992897484*^9, 3.776274288391526*^9, 
  3.77634271044523*^9, 3.7763450373295717`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"124cb55e-a6db-40ca-ac2e-a8e64e8e42a6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "relationship", " ", "seems", " ", "to", " ", "be", " ", 
     RowBox[{"1", "/", "r1"}]}], "+", 
    RowBox[{"1", "/", "r3"}], "+", 
    RowBox[{"1", "/", "r4"}], "+", 
    RowBox[{"1", "/", "r6"}]}], "=", 
   RowBox[{
    RowBox[{"1", "/", "r2"}], "+", 
    RowBox[{"1", "/", "r5"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.776274300720645*^9, 
  3.7762743336407146`*^9}},ExpressionUUID->"13e6a8c2-4f14-49e3-b87f-\
5be8c8314d94"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "==="}], "="}], " ", "*)"}]], "Input",ExpressionUUID->"dfa35443-ef2b-\
4ee7-81b5-e315b866d4c0"],

Cell[BoxData[
 StyleBox[
  RowBox[{"Proof", " ", "of", " ", "the", " ", "Theorem"}], 
  "Chapter"]], "Input",
 CellChangeTimes->{{3.776274388302367*^9, 
  3.776274394945259*^9}},ExpressionUUID->"7f870e0d-9259-4b1f-b4c3-\
5e3ac018bcc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bval", "=", 
   RowBox[{"Pi", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nr1", ",", "nr2", ",", "nr3", ",", "nr4", ",", "nr5", ",", "nr6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6"}], 
     "}"}], "/.", 
    RowBox[{"b", "\[Rule]", "bval"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"1", "/", "nr1"}], "-", 
    RowBox[{"1", "/", "nr2"}], "+", 
    RowBox[{"1", "/", "nr3"}], "+", 
    RowBox[{"1", "/", "nr4"}], "-", 
    RowBox[{"1", "/", "nr5"}], "+", 
    RowBox[{"1", "/", "nr6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.7760413635809517`*^9, 3.776041451052809*^9}, 
   3.776041494077224*^9, {3.776041526620859*^9, 3.776041534036796*^9}, 
   3.77627440701016*^9, {3.776274454162816*^9, 3.776274467201167*^9}, {
   3.776342760850452*^9, 3.776342775105554*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7760415391438513`*^9, 3.776082125301408*^9, 
  3.7760823427910833`*^9, 3.7762619971810837`*^9, 3.77627441929287*^9, 
  3.776274470147635*^9, 3.776342779128796*^9, 3.776345042028453*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"74e7bfe1-a721-430f-8456-3c7dd24d391b"]
}, Open  ]]
},
WindowSize->{809, 974},
WindowMargins->{{Automatic, 583}, {166, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1282, 22, 219, "Text",ExpressionUUID->"507ba9e5-9be7-41b1-8221-b33f296cdb9e"],
Cell[1843, 44, 244, 4, 59, "Text",ExpressionUUID->"bf1db8ec-33bb-48b1-b2c9-25daa7b75f0d"],
Cell[CellGroupData[{
Cell[2112, 52, 53682, 885, 138, "Input",ExpressionUUID->"aaf2c9dc-0e41-4993-8fb3-c1db45da1841",
 Evaluatable->False],
Cell[55797, 939, 96964, 1578, 303, "Graphics",ExpressionUUID->"42ea35a8-6b19-406e-8ee0-43777d39b307"]
}, Open  ]],
Cell[152776, 2520, 307, 7, 30, "Input",ExpressionUUID->"0e1ed79e-523b-425c-8c60-394663d86d66"],
Cell[153086, 2529, 7244, 245, 787, "Input",ExpressionUUID->"078d6c03-b3e5-46df-9184-6bd63c042332"],
Cell[160333, 2776, 197, 3, 57, "Input",ExpressionUUID->"aeaf6604-b1e7-4d4f-9388-f4458a6d487e"],
Cell[160533, 2781, 813, 19, 52, "Input",ExpressionUUID->"dcc01d36-89eb-40b4-8242-3c669fe38555"],
Cell[CellGroupData[{
Cell[161371, 2804, 1265, 35, 94, "Input",ExpressionUUID->"cb1282e6-2d0c-47e1-a672-a417eff7152b"],
Cell[162639, 2841, 1043, 21, 140, "Output",ExpressionUUID->"854d3e42-99d5-44ba-8744-91249066d0d9"]
}, Open  ]],
Cell[163697, 2865, 382, 9, 30, "Input",ExpressionUUID->"a7209b10-fde1-40ec-87d7-f847f0ff28a1"],
Cell[CellGroupData[{
Cell[164104, 2878, 1321, 38, 94, "Input",ExpressionUUID->"e0049a4c-a08e-463f-b495-532036f1664c"],
Cell[165428, 2918, 453, 10, 34, "Output",ExpressionUUID->"124cb55e-a6db-40ca-ac2e-a8e64e8e42a6"]
}, Open  ]],
Cell[165896, 2931, 526, 15, 30, "Input",ExpressionUUID->"13e6a8c2-4f14-49e3-b87f-5be8c8314d94"],
Cell[166425, 2948, 320, 7, 30, "Input",ExpressionUUID->"dfa35443-ef2b-4ee7-81b5-e315b866d4c0"],
Cell[166748, 2957, 235, 6, 56, "Input",ExpressionUUID->"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],
Cell[CellGroupData[{
Cell[167008, 2967, 1140, 29, 94, "Input",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],
Cell[168151, 2998, 314, 4, 34, "Output",ExpressionUUID->"74e7bfe1-a721-430f-8456-3c7dd24d391b"]
}, Open  ]]
}
]
*)



==> proofOfExcirclesTheorem8.4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    176564,       3065]
NotebookOptionsPosition[    175406,       3039]
NotebookOutlinePosition[    175745,       3054]
CellTagsIndexPosition[    175702,       3051]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains supplementary material related to the paper
Stanley Rabinowitz, \[OpenCurlyDoubleQuote]Relationships Between Six \
Excircles\[CloseCurlyDoubleQuote], Sangaku Journal of Mathematics, 3 \
(2019)73-90
which can be found at \
http://www.sangaku-journal.eu/2019/SJM_2019_73-90_Rabinowitz.pdf.

This Notebook is Copyright \[Copyright] September 2019 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.
------------------------------------------------------------------------------\
\>", "Text",
 CellChangeTimes->{{3.77602941072921*^9, 3.776029415463889*^9}, {
   3.776029483519946*^9, 3.7760295042638693`*^9}, {3.776261082594401*^9, 
   3.776261180210319*^9}, {3.776261262802527*^9, 3.7762614216668177`*^9}, {
   3.7762614917472763`*^9, 3.776261550442977*^9}, {3.776261588698138*^9, 
   3.7762616175952168`*^9}, {3.7762617208677483`*^9, 3.776261729802679*^9}, {
   3.7762733456938677`*^9, 3.776273359159132*^9}, 
   3.778672492268393*^9},ExpressionUUID->"507ba9e5-9be7-41b1-8221-\
b33f296cdb9e"],

Cell[TextData[StyleBox["Proof of Theorem 8.4", "Chapter"]], "Text",
 CellChangeTimes->{{3.776261690268168*^9, 3.776261701619138*^9}, {
   3.776273419791325*^9, 3.7762734209269333`*^9}, 
   3.7762749138417053`*^9},ExpressionUUID->"bf1db8ec-33bb-48b1-b2c9-\
25daa7b75f0d"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQd8FNX2x4dEUfEh/MHGQxQUQWJAkS5N6b0mtEAwFAERCEUsCEhRKaKI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    "], {{0, 260}, {1324, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1324, 260},
  PlotRange->{{0, 1324}, {0, 260}}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.77627503596249*^9, 
  3.776275036635165*^9}},ExpressionUUID->"aaf2c9dc-0e41-4993-8fb3-\
c1db45da1841"],

Cell[TextData[{
 "        ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EETe?g30@_O]Gc15DHCbf
TmS7@^V1Da6iECfd:eD8U@?Rd;oO=oj:/i//E4Q/??Hlccc?eb/md2/inT]<mfCY
VJi_giQ^7lVT_lMKK7?j_98ObiH>;lC<NR0KlNn5k8@O3Th?jPlm9/1CSND@=9`9
EHFfEA@^jDn][/`Z3:>=SR5H=cQl6C<5kmP5f;]Q]R2^S>0`JL]nY13d60;_F2;^
[RfIF4LoCE6a/MZ`mFLdEdBaMmX=<3JAEKB4KgEh:gbo7A[OC6>4KG;ocDc/dhWb
<ko@mC`c?9eodgNj>7bbUgAU]5DG?boY1lggM3Mg;l4D[3cJoh;mfPIS3cA[?X@6
R6aH=A7FkZ1>Q^;d;ZR2_`FD;QK@7KoICnC67E2e8Q48HVT?^^NoLNB6;E1eo38K
X3_^FnmXf;Ad3B[dcLo7kf_MWTWDVjBf]MTRPggLlVRUCQ9NiG9E2`?2d7RXOb1D
>oDncYVLUo`l7nObjZN>3iJ@DA_:AjaebY8gC4RelcG>3eff:UBPAN3eJ50if7_]
QhR:4`HYJ4]nbo80PMEf<5?KihBX>3B0;2TE@CBJ`6XG1n6eHDS=kNk0DXU6/b7_
=j/K@9>PA<>Z9kY1JLRn[nX=>eSZnXL@QEG9@Mi;bKWh/Sa5Ho<ENh;J=@Yh6]M5
5S@fDMAC]:>`4kCSJ2VJG8UKJJh2^1U6cFaHEI5@W/_g0U<UYJ2;EQFQA`GY4aF7
P2ME7aKF=Y05lVcEWW86P^[50U<UkJhW]DM[=:RFZnCJiOF^l:XNDXbV:=gPUBJG
Na1B[oBPUekV`=DT0S=H=j9AnMbXJ^^BS<fB0de6XfmJ_6bESK61Ij1>T6m3g7Db
M67dgQh8gESjHWMMTN2jHQB^bc;EnE:AC[`k4kFB8gTZ^IUE2]IMM[mn;6ZA11K1
hH=RRnCc8f=VZC8lYGAaBF[7NPXA<FEm?/E>0QR5/4T@C38U1F>1EDmIRIUdZR8]
TW:Oj;EC[54FT8P;4]ZDF=GMEbC@FjaZYk8g0:Q89ojMhAN>4dYLEf6gn5EB5Kie
o:;`YJTBETZYg@YRIRVCIH[<2c7NA?J:fJD_L^Vf=6nVCgQXT7_Aa;9UI?b/N]RD
IL:DTePXC7dh7U2^Zj9=eC[?/:EBen_:ES:/jCDk4OOkeA=30LOER;E5E2ZOWbmE
kFC2cbi3L0__;Z>eC<ei<FANh69R2]_5BCTYcQl8CQB?T`01:g]E<JoT?dkV1FM2
ZikRBDKk?2jWCia/mbE1<JHXMWHN<k@J4d3@Nh6Dn;WY0ZWaXdkJ2bRabCGa@PS:
Zn:XHi>Yb[CD8EkH>V2T7k??MM<WX:Z:DUR9Uk=iEIe]Z/:4:[R5Y^GB@U<fZJYf
mQhCAJo5@Da3b7Kk/DRjGIQjn0L;EL=22VE^I7=dLVEQK@YUKVA_HVX:=B0`86mR
JPXa<3D`2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P<b0`
858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh85/`
830P<c<g838a<Ud:?Sh:IFiTKf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@PFb0_D4A6
82mDIGQd85dP;d=_K6mbDg1QHfDP?3`P;d=c<B0g830PDR0n?R0_AVm^M20l?20_
E5@a83PP<21B2RmDE38P>B0`858P?ShP?Sh:IFiTKf9Z2S4`830PKf9Z2S`l82m<
IFiWM6PP<C4P<21B82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6JFadIG8P
;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj2B3B
>dPE1569BH1@0XJ49WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5iMf<
J`W_[CGcgY[maeWOfNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg0QP@
0@iH0L3QIVH4AoQ40]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H02TGE
=San9QOU0YAC/lDI<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4JFLhI
_3BNS;]@gYXUhJ><1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQK8Tb
AA@IkXWb0P08U<@i_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR<B^D
`dgQR7Q<coBd38h`5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQjneGa
9^c?WT6<WUWOK>b/;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<NQVaN
T/CR32L;Rnc/K7<1Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFVYjI;
A<c<30jGcfCmma3ohl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4OmGQ
OaPf9`LIOYe[56QeG`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA[g>?
<W[nioXO2eb:K^5<@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=780c
L0?N8024P4P@0iH3;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4El0=
L0/<P4M02XK1Bc01gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@4990
nM0VZ1PZPjZQ@e0mm2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L24O2
bn14N1FL1aO0fn5:^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@14B5[
TB:T0ZU5VY0>Y1^iSDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<5nHf
IQ0cPOV2YF;E/JIH9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n^1QL
<Vhe[PBg3mN<^h3[``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09FPA[
PPlQUR0TK2AD41X8i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V691MB
92VI]85DBFXRGBHm9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2fDhi
B[U0ND1i@jEB3JQ^e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?U=NG
MiMO;YlWGb5oB_jVo;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R=LEA
9KbBPI:g4TnY@>V`dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd2FDU
IE_U:>DLiA[U/lYB1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZKRYl
UB:EIYD1UHnZC5E_eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oTo8OZ
/;Z9N[SjJ_G3jSgZTaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[UF^Ne
GS2EVNk<E6HU/h/iXJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MCMd9?
BbmH;en_DNnQ?U6O[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[dBZS
FZ<kaSQS]W6:lCkSFbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`g5UI
[4KFX3W3?<QlXgVKnB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4VV]M
Hgg7QV[SHk?>Y]gV]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm3_OH
M7HX^hAmeA7[j>6hc_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q^1ab
TBiT;XaON72Qe5GKUN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W6/l;
GXRG[eNAEjngT_MRkf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]OkC`@h
1:`9j0ZT14H4EPLn2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dEnW<H
;R`d[2K/NKQEN7ihM`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFGAD^G
F2aI/nA6S5Z<8:Hm5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?[Y1O
`EUa:QhK7agO4?n94l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBbQ=54
UlAMRF=9[TTEBN<2Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[GC<m
9kd_`cBS<4>jbVWEkUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMUWlYA
c17Vm>BJi6k;7LWcbO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?
KB1]B=W`bdK;SFDKgfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gMI[>]
J]^G8UkAmF;;hX[RCbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9URFEkI
d:kPGJgUc?:Rl[NkEnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^JmjW^g
kIgJam_G_mm]Om<1S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemoA>e8
lI7?AhE7YLO2SgGE>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ>O7R
aoPOkih<?=UiRWfZjBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnKogcd
S?JIV[?:Id_?TLhEW9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmNlKUb
ZM^mnoaEUj]W[SUM>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5ONOj
GO/_g_JjONF>oidK0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W2TlZ
WZXo[OgEn=MVZKgdk:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<nHcM
N[7daO3;S9OChhFo:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMTj>CC
MfW_YZN:gZ^n?oJ1oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YUKVAc
M79UHFd:IFiTKf9Z2S4a830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:Fb0_BD=3
@V5cIF@P<C0P<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=
IFAYHD9_N21K<20`83<c=b0b<C9M82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n
?PYUKVA_HVX:<C8P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B
83hn2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEU
E7U`IB0_@V5cIDI_KW@P;dE=Dd92EB]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb
2S4c830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0f
=B0_C65cM4=XHG8P>30P;eMYI7AXLb1K83Hf=`Xf=SLP=c8b83Lb<R0f=SLP=S4a
830P<20`830P<20`830P<20`83Hf=b1M83hn2VE^I6mRJPXa<b0`86mRJPXl?20_
E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m5CE=2@UD[B6E/MVEdJF=Q
82m6K65WLb0c<R0_AVm^M492KgPPFbdi=C4P;C@h<B0a=3@e834a<S9M2Rm9M65/
JF=1KVM/IB0`82m1Lf=UKW@P=cL`82m4IG=SIFid82db<c0P;d=QL4QUJFMXM20g
<CLP;e=dIFeF83Th82mHB6EYIfQd2SDb<b0_DgAUKDPP>3DP;d5fIeMYI7AX83@d
<B0_CF5hEfUTM6PP<CD`<20_AVm^M4IYK6Db834d830PDR0n?PYUKVA_HVX:<C@P
<21_HVX:?3`P;daUKVMdJ20a=B0`858P;daUKVMdJ34P=SHi<R0_AVU/M6Eb82m6
K65dIDAUHfmTIB0n?PYcM79UHFd:N06mFG]d4mNIokhk<m98/T6BKBc9j5DQ_fAS
K1ja/A<;FC;VHLMPX9:3Pf@SHS/h^62L@0]ef0314?8PT1AJ4][V`B/NK4hZ`d89
BdjB/dU3fPgI/=VV=27]jJU?V]g@T`H/kCLShf8fbN6?W<ceWNme7mog^moLdEag
[EhKQECX0@kZ6b>M:d2ic3e4O]WB4NU<b/Ko85[Jd]gUB<Y2;P2gLTGW?Ae9FG`B
@6^mInFjTOiYe4hU]THSbi=f^4IdAR/YTS9>8cZY]J?[PJA/?4kD/G9EbhPm;HET
HdOTPI7ih@?IOUnT8iY/Kei:M5;WZSEM8c;i0m<jEdM7fV>@o7/KT;@R?04J^1OD
`41?Y@U0oFN]5GRbbWJjjW[oMOnblAEG`20Zl[;JAaGjgZ/_K_XRNRe7mkSh3e9X
[[NGZBX_WPN@PV@OdSdnJU7jdDf<@H<W1W>XEU:MC]GSVFF27W`N7Z?j;5D>fW0k
[:>jSNY?Z?:Sg46B1W5k?bmjCn0j/>1L[hjg;dXgfdeJWOfg<E@MgfmogoCABCCC
jUe2LglZJ6IYlEUl1YJ37Il3=jj76/S5_@=i:neQ<Qf4CZXmE3WUSWR`geIR?hd5
h>JAnVB3SLNGkGlZ;[AO;Xhak;NOcHWaA5jaTN@MKcmSgFoo]ODNnfVZQi>V@gWD
hVGk@N]:nbiK3?Offin`aY3j?9hTJjgDmFEkAmhNno9RaCioCh`Mk[NGTGf9EfNO
DNZdCkMnK2o:RHU8LZ5e_Sfon2gk9>Y8cA`dZ=][/4ndk[;?99?=6/RIBODT7/9m
T8okn]eckBN8YG07i^BEkXWQ3`MZLX_M<Ec_WE6C^bN_9/NM=mo^cZ_>bB5nbN_Z
QmAgZFNYBm@NMJhjFneDIjWCAJ>X5lN9:J9F54Ee38odEmYE9o4`E18/Q`M4UBS4
l2EBlROaZ:8lnR^A5iT8HWX/l@M:GXCd61hn[YLiHUiF:I`ZQTL7TZZSGS/_LkaR
d3>IYa_MPJ78H2i8n4Q<1I/WM5NJ:Xeg6<ZZoEmg2b^FjgO?eelV]4YkiSD4YD?F
T5@R<`U[j7YcdgGVJfWGFS95OAk?_8G[1[XkfeL4XZi0f1F8DPe;fk]KCE9?/l=a
[;eC=SPT;S_Lg=8ZddQDjWA5oE:kbnlheZgd^lVl@SIg^oc7H4EPDO3H2VoDgmo]
k@jh8_k@@;=_MM>H^KJ=c[GJmaEcnNC1E/]c=B_mKYZ[BCHgbg<ebG<ebG<eNi^E
^NCP0fd=_SEMU9f>@=/lQiCK8<eId1RD796@?hK?Tm:o5X@cX1M>@Jk@0aJn2>`0
RONYGYAYO77R4n4ed<Lk4YmaiKBXPg9UlLX:>0>?`3kX0aFlB7`^g0e?`a_HC/of
DSP>5m06TfW_iB46ln5=C2CNPAG`Bf[O1FMQ=ab35>[C0AUTgHW^a7ZB_L@g`d>9
Wl<T:8D]L0[:J=BM<9@hV1PPjd9H38OP<?GoMgBaHgaJhZG4ak@;;Z0a7b;;>hWi
RCh`@P7hX9jd3l5YM7<G4jePPW;bkZO`31b0En2_^0V?9eXCgHWcRD^DZRJH20eD
=^1a_<CelE/B?dgl9A4W978QWfH=`bkh1HgOAnD<KJd1_1NkL1O^IUjfRAgW=`^I
lF728@mVDjV1EO0`8C08in1oh1oh:C=aNZj;NcDa?O6oX8=i5:DLBABjZFbU/Y=R
>XTZW89EF8lKl4WLSKmSnF`a2k;kf@?/4jj>FlZ]hgk7[n7kQAg2dbYMo4[RI>:e
a;^@2EJh2eK3AX[^;9b7cn5;i6R/RNS6L_CQgEAjL1lKa0<hb>[a39iWQo13o0Po
aJ]<H2T/PgUH5m_53[>ck3ML6kNKn`Wg8GN5_d=P`P7Q//Z]oZmhLgaKo3N9l/BU
a1NdaH[PY9Ga@Ad/P`Q5f`WCh<LDaE4ZOKAZin1EN4<Y7n54688_20E08eZ`16^Y
e>6M^0;KL3nNX79JlNG_S1J2JIR1IK:9[84e/`kF`miU?E`FUlo=iAZi?RZ_LaNh
ZmaEG^3Cn0an=Sl7M_0Mo5hZco<_l_glfd:IL8M@9b`ANXA]`Pj^AGQ7^:3JZ=ZY
jUMmZ_XKKH_ceJ_D>fQegZ2LOHEbnIlGSi?8na:h3e[@Slf`QeKS04JPUk9[>Ci<
N7E2KZ:9flS=IU<X6dk33bUKml86f<H]Q@>9on@>`G^D:B]Yb1ihPON1EGR:EVLC
C:4/6RWN_?blg9a/mbCGmi`>f_8WIUW<Y/`96NUYAX<n=DFWeHQZUL1c3:4Ph:X>
>jC//<AW^fYZ2VGI5B55i0I5V1iUQe@m]XgTT?]5b3BVYIMJ[[RYYCOIdS_J4_F>
2ZPX;704G0kY;Ko;4L?61D7R7o6k@PiYB>5[5OhaQDlUg^VT3Xj0ZMG_T33/24SE
gJfmPK2o/007_@B7][10gSRlX9<7UZ0Z/X4fF:RBF`@TRl/OT<`^h/W6^@>AiE;m
PV30WnEdQTQ7ZXE1VZ>`X4dR?f5kbW;Gl^da;cB7IBjb=2QaTI34`_9H1XnDjO9;
VN/_VohYG^L2>fh`B/aM7HWfET_Nl7H2EaK3/QCI@M:l1PL=bcJ7PQ9^7W52m[6M
?9GMCKhCg>5fQjAanEb]_NeQ0QLF1_/]GX^bnDY@7n`gNlf:D5P`J=YHkZCX1`]W
5LjBJKWC]359oo@_BOe_clSD]?7L7hS>FcP:0<X8^>J@Wi:SAIW4ALjFb[MX:OBf
U19>M8F@`V`SOjXTASW3^BG1?BLRmCALMj?EWg@^g>k_eiP]bT_85j;fhEkmC5XY
JZmg>GZ_d=/jk1[jjeQ=I4BSL^^_P6bD5gXdEbB<G>NkiINUVj9^=KUJiOG]E]JD
I9LYL8>2I1TJfFLYWEkPmD6Wi0RAPWi=5/b;PJHnN0aaIbR6RLdal5/7jCLZ]na^
<QO8ZMKVYoU9:2`PAKjC^<T5SVZJ^E[>5DN_XgO>lUi7]J>ETXUg:i@<dMi@4B7H
42BLH17=j0eUSK;AD6PVSE<TSd=MZ7U_R4IX7aV1Z:8Z6ZI6D`[XILYUe`LG1:DN
OiKTmHMX5BQmcm@7YC>D^J4@]BXNmI@lg]1V6_6iQ7`^cROke>@Xm=^UQhH8mOK:
HcH4GDkYC6m_EZol_2GU6<;=2^n88PIb4aWb6?KDDelR;VNF/PI>Ui?L2/VHCZ>D
_YiAm9_mVa6N<NXgmKb=_9fQ85cj;B5LMR/8ck`UQ<]7?Af3L0GiG2hSO?]gQo0M
Ha2^o6J4_J=nTi>cb5^_P[3_Fd:hjUH@m]lB`X5AClLPG4dn1fB4Igmg2=N<@GS>
=b<lMmA_LW8NNC]G@GSn]hA`kJdPG7M;2=lij^THQ>_9ic]UQ1MlM`P_78=``cLS
_6SDKg9b<GVkB45hbKN4l?M_1N7P;B4L6_Ed3<:=i7=8A_R^DHBmFA;L^0ogg;C]
`[Nn<Bnm0G;jYB@H`BL/0A_EYnRkZi7ZLlCglAm1WdbYbOFcWACjh/PWNAJMo<PO
g1amJ`VTnonGFU7=P;=HSAMH:O/ANhVS;gKZh`?Pcm>g7dMWB5G9Lafa:0HlEE4O
0cQ?EIJ9ichPWZRJ:4MDl`6LX5h0Bc`WJ2B1j9CRZ@JW8HNZSmlI^oI7hMBGEC6n
mRZM4m0<=X[^MYZ;PIJnPRijjf/`R:g8?L`maCn]?JR=JF9JEJhF@JeB8A<e6[YY
@BgP3^AhAkYFjcJB;Ud@g4IZX=<9W4K;Z`CD<NB0fMAR34=N3OedEVVdW43BReiS
JVYVYTGHSo^eiYCD0lhMMm?9P;W^Le?]l;2i;Q3eOe;]=d5UITEUANe`aG25XJ`B
3LJb<_XcU1E]WNcIX9m7KgSnC9K4W`]]WF`JDG2Th<j5?2=]]nX[:]ADRjMPDa<d
X@kCYZ:;Lg8^i7In>;Ci4/^h^7_hi3=_//MH8m/fO3oGlVDEa^8e2_9?4BhlLE[j
5/j5CMkBa]A6@c][Cfdg[6Og>mEcDV/<c2[Jao?f=<8`AkAU<Yd]AnB;/m[65k//
nIX<Mnh4Lein39L=>;]GD8QeWl_ae>WoGS_dnA1D3UL>6L^:Q/_Tf8ZWE:gc6TdF
@CBkEMUZ4nm1`B9j43a8a`D??TPAH<U]<jI?blUf>@dg/9cC8GnWZ5GZ2DVJQncL
a^[ke_XfaGn6AgmEEocXo0ga]Oo6kTOFhKdc[oH7YBfQcO7O3noRjUfg?OYHbLAh
fG1SNmFbIfOJQjl:JG__^WmkZ2S7<b=lL>NJ8i@ESHV;`Pn4bf2UC3WV;LlBW/8m
0VM7>kl9]`[KdX@6TM]R=APbE3>]G<[<38f=fFaV[YREjh/=5XNVf6bf>`hhfi<0
e0j=Q4nA@fGUT0:1OTP9ObI<c7BWIHmcIfG[9VQ:83EMGh96`gRmNR990W0UR8cW
]:JD4QQ_Y9]XDIDPSgBCceA@Gj6_l7RBMeWaH1<fRISYVXb^kh51Kia:0=hfEJEF
>Adif@KmKC>L;]j6d`aWWJof_anol]VW7jbigGKFlTAOo;d4_7Cib0VLWB]LSUll
^O?in=_aEn?an:l?QQkollm>kG/;Sf3Po1nEIoDibY<FbY=D>Znhaf_OJ]QSI2FR
cSJNPBeC58_C;9IDmcRcfG;1fKe=BH;JH@D3>@66UL2cLH;1WI6]DP]ZG/fYVEY@
JODRAC^1KQZS[PCEjO@5C25j??UbG6hi4R[CmHbb@DT1@kZJdM:OSlkZVU]^6Oon
Io5WGVL=F?C2k^2nn9KQ_T<I>J]2fa]VX`4WGgeJB7__K?bM_ib:mb/ad?k53e4<
>S[]ZO=>D]]hG/OIJ?OBR3J]CTaQ:BT<E6f/G6<IahU^<:N>Rj5^`;WkNT1:DWon
<BFb_:[db5IF:;UM?2G=VN4dS5C/hh^^kN8lemkUOWCe;;<;Yhk7OHORhoYXJ[Y@
gTOi@bAXX<a[T[g@S7RQ^QL]>VEV[Bj6gjNI?aR1DYWiHgWBVbMdmG5G[kg9gQT^
NTfIZ6mh^KbgbW=l@G=X8AdRg^U]:Fg6MBW[SGa=NS2m=Gem>ZlFK@JmGX_Sa//8
J4FV<ZK`V_CdH]hbHKb6P/nHl1G13a^<VFG9f?F40T60CLECV]:L9OAdZVREG:0l
^/jB6M?kf>icOk_`ngS9Jec?0khelBkL/ND5hMAo_ghT<Kb;7iaYSg>[7i=mEJi4
U<jT_^ZBogD`2Mb@3CVd@nG1E:DAdTTK7O7BYJ8g40AZ6gbnaIjJj<[^J5MKBhCd
BJ_L@_TO1U4oeDED2B0jE@4jX@=h<S5b4@nS?=9kKJc/^dV^^TVFakjaOn0V^OXV
^EjFo`og20jf2VE^I7=dLVEQK@YUKVA_HVX:<CDP<21_HVX:<cTg<PYUKVA_HVX:
>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6
Kfid82m3D4e>FD@[B6E/MVEdJF=Q82m6KfidA6EcHg9YL7A_LPXa=R0`858P;dE^
HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=3<P;daQLgA3J65b
83Ti82mGJFAdJ7<PFb0e>3@:<20`830P<20`830P=CDf830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<0X`830P
<20`830P<20`830P<20`830P<20`830P<20`830P=CDf83De=R0e<30PGB0n?PYU
KVA_HVX:<CHP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]
IB0_@e1=CUU4:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa82dd
>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6EcHfE^
M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P;e=d
IFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU<R0a
=b0`858P?Sh:IFiTKf9Z2S4g830PKf9Z2S`l82m<IFiWM6PP<CPP<21B82m<IFiW
M6Pa83He=3@P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EUmM5?7
UKoc?_ATfMRB;5^B;EU?OYKTKob1SHdM;8aTo1eS4b8A72@K>KK1`HLH=CQ0W@BJ
83jfQ09Yj:IQTbElUXMaR0b5MCQTVia]4i8fbCK;]/e2dYkMnRBk2fbn/?Jn9m_1
W2J7?cQihiUkkm`k<gMnLmllcGQPkKX0c88QX:5UVKno2nC7Z4>bXK??ganE]Km6
6^X<3_1AVLd4X5MgmCoD5iFE?`5@VAmJ_GjbOF8g0>_Y3_QGA_G`=M;BKZb8bV@>
dXc^_X57Xk9f1:UQmI[>BGfR1nGh?_nSTn?3IICiQoemPJRmhC>T6Oe[7QVHU<N@
5_B_3DcJ4fa?_`d4JaG`3<C0:^200SFVMP3^;bXc<:REm?PdQgkio8Z4b^^PDL[b
RZJoTnT7[amjh_?0ehkHGLX_/29VbUjRRZb9;80hP_[af5gC6[TM5XX`]>F4X@ic
5NHBc3Ti2```A0k2Sc6oP9V67[8=eV?NR_VWV9UYkS1:XfCK<:=dWR7[8HGD>f<I
ba:MdF9@aE[N3A?5b?>Fga^^W2E6G;f?R75h5/@/D94Gb<mQ9ES8?h:=348]I9;W
CVF]]_Q@MASj<@mQY^FBT<?3JDFFlb@GK0c1=WI8HlQYbil;lb`O5hHY<Vbih0Pc
B5i;@lVIH1Tc?foi9o=3U_>HSdIEAk;@h[CU/7VeIGMJV3`gK7W672KHIUND[3=S
dm>F_ZbmUYF5/[iaKiPj>V`YAoeBIjbU]<aZ:C5O]LafQ9D4iCacXbFkl3NF36b8
ISafJW=Z;2KcK//lE:FIgHiiV<nB8f@oI9?m`kIjbaUTLKZWj[;:mXK9HjMZ<`]]
HC;X;:g=g9]Ejk1U=EY/FCD>1o9;gn0fL`m`2kPR;XO;i>bLUD_UM4Z]DZf<ElHY
EDZUTP^CHl=E5/EILQBZ49JSYi@:9A/V_l1:iR`i;ULNOeG9:2TU:7GQb9l`N0WX
`^CXR5[RT3V]T3U5V1`o5Jdjk[@`4/O82SDUlEQP2AAADU0?8]TAE/2Fi62EXDXk
Ge=NhoZf`RM[Y/ZLKgl<a2c^KFScR4O<G[58HR9VkiBiHH[iESZ`3UF1jYbLQ]Ke
Yh;m_Eg^P>3f2Nh0IYnh;MQ]48LjN?iTKknTh4GJk^_Xk9JX?b3f2`6Gf2^hn9=1
^Me]jRi97AAL9j7;_LAc///IL0d7WD6gh7MiCgED[ffO<MKFjK7FE_n=/JZUc]I:
HgG8kFhKZeeBMdQS]D]S]D]SMCPki;6TbK]kfZXO6L3Xi=dm3KbHfBKF;EkV4GVo
eaDV1k7B]@kH<E2cib2C7H8DISIH02:oaobQA2O^Rgc2oP[D4gfAojH[L557YDa=
E5G26>b0oG02Mj53b6O2Po0/_4UjlMeN3R?`?TV3O=ak6@Q38obJA2;_@1NlQ?H3
L07f`4V8`cImT8CJWL@F6DCIRG`7K8kl0fA06O`8cT4im[XCaR>78jM@f`[g`A4h
R^goQ@SDBBHalX_8EE32H^ac<f[NRCA6CX0FLZ4JF[1f<i`W=_[3B3LHX0:mnaWl
70k0Jo1GlP@IRGA7PY5;THl`E0ePPSI<6lT8nHPn`O`Xl[?8OdHV48U<b<IAOK0K
G/CnCf0J`jgECEJA0K:Kk:6Le1?D2;>5eDoLA1bbH16VFUP3Cb<2Xg0AoPNn89mB
1UY=3m2_AdXRo`^ad82cU6HBP22VYc3]a3VM9@YB@1JB5[:Ao8C/8KnU/ZWk:0oe
0nYAjQ>jVEi>[jMobcc23;?KfFLE/A?G8fLS_hZl1gX```>`5SKQk2k09KP6Ga8J
nc8A6jTPeNA1C4=T?cE:3Y1AZXF<TD_D4O97LXElB[jRF2Z>BZ9bZ05Z=gFD^T2m
AOO@NnROdWnT[c?cFHXm`7j//77o=]4a/GGR[DQ5i:?8ikS5:/6::e<=cK02o3SK
OYP3?lAI7<Md0UO]8[`>Kl[Y2S71>7b>:03ATQABA9X`=I=kBAOY8LnC<iS>bkkL
X70QZ1Q:@nTY4mE6ME1me13e7SE4Ym;IM3fmS3j1j@gjOOX[nR^6IA:I96HAD`OK
VCkV>D`7VD?<<?<fFlk>Ii_IYN`@^iGMCWNbkk3_:cHYMRZ65IlZ?/=]/I5K`fg7
eGTCHoHeS>E_7XITX?M5l31d4QOYP;fh6PN87d8HGB_9dhQG?fA6f^U=m2:Z0:?Q
?3b6dOXLK8B]m78h4?UGnPQlP96b6[/LPYNIJS2cng1eWX02S:;9i<c:c/Ydf6dI
@[ZEabgOU9YR=>RCTgB9FXejEUb/:TK9:ER6YPST^XDJ7boJOB9S5fY[lbAIl6>5
oiH:7kk:_5PcddKTYGInE<f`M:9UeffFcZRULmZBZ?U:Z<c;iMd2;ok69O1Q/Vba
1oTM;/7;Rn<bgbCc?iKiFLQK[MR0Ma^jGKa8O;aK[0UfQm`nEeh^6GDR7:ZlG6WS
L4:/e;482odKLH>5QI:5Fd`AG6kA:22?>][VmZlDFaIkg:iDZmF;MESEj/4alW9k
A?@C]/F]55I^2c^Q`bMao^DNTOIkALXWmJG94OF2Bm@?OVchAYcRg=]_DHZD[LHO
2=F8C]lf15LBOI;TghiB@a^?gE9K_1jAK9Ud@_:a5cfEg8en4fbnGUj<4JZ5kU2_
3l65E/m`RS=5gWa5J?4<6ie6FLS;7CE/Z[3Rk4Oc5^@]T6R5eK0YB_olI;CngC69
6SIMo1?BQ]IY08R4P527OXYlYcb8P<jFBDFP37niUR5>n7P9C[<7oETXDQPc]4eT
KGEnLJQ]bXe^Em@iGjm[><JH8Wn4Z[eXk`^Yin5:XKeJh4?GlF_]4lKo>[?6?eVS
/:V_PjBD5WXjETCRWn:3d/OBQ[?^=PSMd_X6iCE5FC2hKjU0FH96lUWDh@NlaF<E
NBmFh:o9g8H`a;AhCQ:bda/VTBeQL9U7lCLZ_N91E>M:XMKS`_5Ab<_5RV`[L_Vi
O0f>G2?52QoR@gD[@g`=ghg1a=QTRXY0b3/K4Fcc84j`14MdNU>WfH3G>`okVBge
Pdg@?>C57WXWNd0ZElfnRDH5^OPaYNd]W/DNLLRE:SYMGU`53=na5XlhQY7[mJ9E
hKBWj?767/>TcdGXLf4fjX^S_N1_Ub7/`Q/:BGffN@B[>1H:YHJTmbdZQ`WLG^6L
[0R3I2917RI3;MPFRF1=UMO0:USA;Jn4jA`<jJV8`]o/ghe`jKCOf78^NU/Z8eaf
Ua0^_a>4imdA`QGCW/i0^19m[Y0@_^Ok@gSn38B[_Q]QikCOj>@2m=HY8eamUa1N
N2L8^nh8HONdYc<@[T6OgA;2RkhoQ6]W85cgg@SGCo^=CSJP]oDb`Xeg2N6V>d6h
nHh@_WOJdaT8]j3?mdX8;okn46jMPG3KMb>lI=Y_M?8nm7J9S?3B^hC`oGN2/>N>
4?I>NcX3hFGX/eM2n85YQ9fY8]bj3`oM]^g2GMnHUml2>OiBH[E@cAb3iL`Sh<CL
RSV8Qf_Yi3EeYa>79hd=:>OPKg0lH]obD;O`MinUlBc7CWIK2[e`PhcQ6NDHeU1h
5P3V4YhQJKb;FQRm7e;>3P>3FJT>0ec2;<W8diNAAlXQYI76G8Hcf0YPJLhIk8U5
FU1H[;5Z79R[VIgQ[on3?OOU`S3Cm1GN=n2<Un=HJiPT?4W=MI[X@IKRUK63:]D/
_Ci5<LS4l;AZ48aaEJf6W6Ke]JI[UCL[[cFk0ji?X2XZ51HTUUPe>4:BEB=XUY>A
XfATX_4X>Gf8_3YAMfRRWYbFag7R>6W/gd<j77@fUc8ec?g/:_?3JH=YVlUCU39K
^Lbhb[S1^<7dRY65M9;0V>:=E/iTa?/VeY:@T9jX:TUTNL/jJgZLmHMLFO:Jm7Q7
`^>F/_B<AH8jN=7`^o5[hn[[heNQ2Sf/6]MXbfM[mND4ZKJlG8<5]1LF;5c_=376
>9_67Z^=ch@H7IM9S<`/]BZC:9>``9/g]IY81og7XKeDFdE:iiJFc;4;jIb24i2g
5VVCM9`RPBR`0RML_nFe/LOW]>kM>;[8c[a:EjlSVCN^[:miIF]7fLXD>_k[[56R
kEoCD=:fJ^?^k@eKcPH_CMahlMSPXT1SJN7m_DL@5aYJ8iOUTeL2AVDUo;^c;;^0
Z=BaZG4VAg6]^RNVElfE:kEa<GAZ4ILAHeK7VB]bZ?b/RUL[Z8ZRK9]FcK5:Tb=M
K`ZCT5?@VbfL`i`OBiU;HR^ibTZCS/_:?YBA<SlebeBOh2PcgS?oUf@O7SQ7bEk0
NigVJdd8G;?jA]?EVaLA<jRZ6YOB^;ILPoRe8gkihoWS4XhJOKV<H6KYg:Ad84HK
:Df`PR4]e@[9_<i:[>T`Uk92RUU_9DUF;13=7::^U>5l704UkAW9aDEcBnlQlDB6
<6T6__=9LA4NgC@j=<8QhXV@k[0k968_VE<j=i74[feNhMe[kBkZjbQ/8b?cTn:N
7=aAHEDMH_o_aG?1MGYKG9XV>mONWYdL<oN]3G_>WMTGNW]IK]g1GDTVAO`/dnb7
b6YU[R5_NE]SM]/okjn]OOKV?U<jCFn9De@;c][NEikNle8R^BZmOl787aPKN`4d
T0Kmc_b3g<^V3dad^S8QSL9GEVmV>HdZcA`KZg<XDoRDO7Dnb@:=dL8oICgG;X=J
fGCcjUD9eG50=?5?Pc4XXfO@9R]Db@ZMWFQEF2AaNS]9S4Vc8ePHN19<RLDJ2@Z]
ATO922@96M4PE2CYm<W5`A<E;oWNn>;6Qh=;R/X?DUfkM^ehK=Bnj09khNIo=BfN
69nh=S4QEPQ=FcOniOcQ?ianImn39c7>:<3K1_XBd``YT0X_>fNoK2C?6PhYSaSX
NZEV_hjVM@Yc2SO;[8]=iE9CmFZ7U]0>BY=RESWdAQ=N`G:W[6/gCTH<cZbbJKbl
7:=T<V:@DHo;4i`3AZD];TUUQoQ4=LiBTj3VS2Ra@5/9XAPj=WVF7A:dF<@H57K2
48EEO^D`E:APRIKB2dSJ8ET_i6<0L3Qe>BZ:YG2PB]A@c57_Gm6OD:oMM:bnh>UW
nYldWTSkk>bkGa;]kda</oQ1ii>7nUhhL7W[3mikWAAoPULUleS4@7hR0K`[nU^?
0R_Sl@K=1FjXT@d8gWi5_`T:o7l0;6aYJ_JjLVX3Zh>1PIi>?mYlllGPDL[5G8Vi
4C?^Zk0j<_TP3m<l_QRgbDFgbE;?]mYgg2IgB_;o0gT4_MH:IFiTLgAbIF5]2VE^
I6mRJPXa>20`86mRJPXc>3Pc2VE^I6mRJPXa>B0`86mRJPXXKF5SCe<PEVEbLfU_
KR0a<2ha=2he85`X@WEYK6@P<CQ6<C<bG2TPDGEQLWAj8514AT=_KWAUN7@Y2VE^
I6mRJPXb<20`86mRJPXXA3Xb<34i<3L`=c4d=34`=5X`<2L`<2LY2VE^I6mRJPXa
830PKf9Z2S`l82m@LVmTMF=ULR0a>B0`858P;d=bIF5dJFm^A65dIB0b<20`858P
;de_I4AQM6DP<S0P<21B83hn2VE^I6mRJPYhLVEV2S0P<S4:<30`<30`<30`<20f
=CDc=B1V80X`<30`<34c=3Pg830`<30`86hP2S0`<30`<34a=SHP<30`<30PKR0:
<30`<30`=34e<20`<30`<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<34a
=3HP<30`<30PKR0:<30`<30`<C8g<20`<30`<21^80X`<30`<30d<C4d830`<30`
86hP2S0`<30`<3Ph<c8P<30`<30PKR0:<30`<30`=38h<b0`<30`<21^80X`<30`
<30a<cLh830`<30`86hP2S0`<30`<3@`>C<P<30`<30PKR0:<30`<30`=38c<b0`
<30`<21^80X`<30`<30d=3Ti830`<30`86hP2S0`<30`<3@g=3TP<30`<30PKR0:
<30`<30`>3Pa<B0`<30`<21^80X`<30`<30i<C8f830`<30`86hP2S0`<30`<3Tc
=cHP<30`<30PKR0:<30`<30a<c<d>B0`<30`<21^80X`<30`<34c<cL`830`<30`
86hP2S0`<30`<C<d=3DP<30`<30PKR0:M79QJFaULPXl?20_DfUjIB0b<B0_DVm_
M20a<R0`858P;dU^IVlP<B0`858P;dU485/P?3Li<c0a<c4h<c5T=c=U>C8eHS0b
=SLi<3@c=cEQI3EV?PXl=cTc<34c<CPc<F@g<fDi<SER<38f=cT`=3<g=F5T=FHn
85dP?Sh:LgAQLWAhLVEV2S4c=CHb2RDUADm62P\>"], "Graphics",
  ImageSize->{274.86328125, 172.9110255934718},
  ImageMargins->0,ExpressionUUID->"09474de9-c203-4a31-9546-2d241be1359e"],
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzsnQmcjdUbx+99587FSIRMyDaUJUJCKRGSSpuUnT9ZSkIkRJYWspR9SVFR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     "], {{0, 612}, {668, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{301.421875, Automatic},
   ImageSizeRaw->{668, 612},
   PlotRange->{{0, 668}, {0, 612}}]], "Input",ExpressionUUID->
  "9d50f196-4349-4237-a209-b94aae4c1935"]
}], "Graphics",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.771499312958489*^9, 3.771499325852963*^9}, {
  3.776040974307858*^9, 3.776040976043491*^9}, {3.776273618016358*^9, 
  3.776273631108115*^9}, {3.776273720768671*^9, 3.77627372236127*^9}, {
  3.776275058114498*^9, 3.776275080839464*^9}},
 ImageSize->{274.86328125, 172.9110255934718},
 ImageMargins->0,ExpressionUUID->"42ea35a8-6b19-406e-8ee0-43777d39b307"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"===", "===", "===", "===", "==="}], "=", " ", 
   RowBox[{
    RowBox[{"Set", " ", "up", " ", "equations"}], " ", "===", "===", "===", "===",
     "===", "\[Equal]"}]}], " ", "*)"}]], "Input",ExpressionUUID->"0e1ed79e-\
523b-425c-8c60-394663d86d66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c", "=", 
    RowBox[{
     RowBox[{"Pi", "/", "2"}], "-", "a", "-", "b"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"WLOG", " ", "we", " ", "assume", " ", "R"}], "=", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AB", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BC", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", "a"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CA", "=", 
    RowBox[{"Sin", "[", 
     RowBox[{"2", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Use", " ", "the", " ", "Law", " ", "of", " ", "Sines"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"AB", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{"2", "c"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"BC", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", 
       RowBox[{"2", "a"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"CA", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", 
       RowBox[{"2", "b"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"CA", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{"2", "b"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"AB", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", 
       RowBox[{"2", "c"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"BC", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", 
       RowBox[{"2", "a"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PA", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"CA", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"c", "+", "a"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"AB", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", "b"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PC", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"BC", "/", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", "+", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PD", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"AB", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"a", "+", "b"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", "+", 
         RowBox[{"2", "c"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PE", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "b", "]"}], 
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"BC", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"b", "+", "c"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"b", "+", 
         RowBox[{"2", "a"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "=", 
   RowBox[{
    RowBox[{"Sin", "[", "c", "]"}], 
    RowBox[{"Sin", "[", "a", "]"}], 
    RowBox[{"CA", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"c", "+", "a"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"c", "+", 
         RowBox[{"2", "b"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BD", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CD", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PC", "*", "CE", "*", 
    RowBox[{"Sin", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PA", "*", "AE", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PA", "*", "AF", "*", 
    RowBox[{"Sin", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "PB", "*", "BF", "*", 
    RowBox[{"Sin", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PB", "+", "BD", "+", "PD"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PD", "+", "CD", "+", "PC"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PC", "+", "CE", "+", "PE"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PE", "+", "AE", "+", "PA"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PA", "+", "AF", "+", "PF"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PF", "+", "BF", "+", "PB"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"K1", "/", 
    RowBox[{"(", 
     RowBox[{"s1", "-", "BD"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"K2", "/", 
    RowBox[{"(", 
     RowBox[{"s2", "-", "CD"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{"K3", "/", 
    RowBox[{"(", 
     RowBox[{"s3", "-", "CE"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r4", "=", 
   RowBox[{"K4", "/", 
    RowBox[{"(", 
     RowBox[{"s4", "-", "AE"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r5", "=", 
   RowBox[{"K5", "/", 
    RowBox[{"(", 
     RowBox[{"s5", "-", "AF"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r6", "=", 
   RowBox[{"K6", "/", 
    RowBox[{"(", 
     RowBox[{"s6", "-", "BF"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rad", "=", 
   RowBox[{"Pi", "/", "180"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.776274156129961*^9, 3.7762742327211847`*^9}, {
  3.776275207546887*^9, 3.776275325546094*^9}, {3.7762757046840878`*^9, 
  3.7762757126988077`*^9}, {3.7762759841407413`*^9, 3.7762759848033237`*^9}, {
  3.7762760466366873`*^9, 3.776276058740307*^9}, {3.7762762024845753`*^9, 
  3.77627622989962*^9}, {3.776276283555986*^9, 3.7762763999806643`*^9}, {
  3.776276472390142*^9, 3.7762764795481243`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"078d6c03-b3e5-46df-9184-6bd63c042332"],

Cell[BoxData[
 StyleBox[
  RowBox[{"Proof", " ", "of", " ", "the", " ", "Theorem"}], 
  "Chapter"]], "Input",
 CellChangeTimes->{{3.776274388302367*^9, 
  3.776274394945259*^9}},ExpressionUUID->"7f870e0d-9259-4b1f-b4c3-\
5e3ac018bcc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "c", "]"}], "/", "r1"}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", "b", "]"}], "/", "r2"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "/", "r3"}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", "c", "]"}], "/", "r4"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "b", "]"}], "/", "r5"}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "/", "r6"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "expr", "]"}]}], "Input",
 CellChangeTimes->{{3.7760413635809517`*^9, 3.776041451052809*^9}, 
   3.776041494077224*^9, {3.776041526620859*^9, 3.776041534036796*^9}, 
   3.77627440701016*^9, {3.776274454162816*^9, 3.776274467201167*^9}, {
   3.776275407243066*^9, 3.776275516010038*^9}, 3.7762755767671747`*^9, 
   3.776275664355907*^9, {3.776275724404002*^9, 3.7762757402823*^9}, {
   3.776275931601653*^9, 3.77627596820252*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7760415391438513`*^9, 3.776082125301408*^9, 3.7760823427910833`*^9, 
   3.7762619971810837`*^9, 3.77627441929287*^9, 3.776274470147635*^9, 
   3.7762755254118147`*^9, 3.776275580157324*^9, 3.776275671194598*^9, 
   3.7762757412680902`*^9, {3.776275975819202*^9, 3.776276025254882*^9}, 
   3.776276095050095*^9, 3.7762764572306232`*^9, 3.776276498755507*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"7a39b720-b21b-4d04-a772-19eb1e5328b4"]
}, Open  ]]
},
WindowSize->{809, 974},
WindowMargins->{{Automatic, 425}, {Automatic, 145}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1282, 22, 219, "Text",ExpressionUUID->"507ba9e5-9be7-41b1-8221-b33f296cdb9e"],
Cell[1843, 44, 270, 4, 59, "Text",ExpressionUUID->"bf1db8ec-33bb-48b1-b2c9-25daa7b75f0d"],
Cell[CellGroupData[{
Cell[2138, 52, 60258, 994, 136, "Input",ExpressionUUID->"aaf2c9dc-0e41-4993-8fb3-c1db45da1841",
 Evaluatable->False],
Cell[62399, 1048, 103299, 1682, 317, "Graphics",ExpressionUUID->"42ea35a8-6b19-406e-8ee0-43777d39b307"]
}, Open  ]],
Cell[165713, 2733, 307, 7, 30, "Input",ExpressionUUID->"0e1ed79e-523b-425c-8c60-394663d86d66"],
Cell[166023, 2742, 7571, 249, 787, "Input",ExpressionUUID->"078d6c03-b3e5-46df-9184-6bd63c042332"],
Cell[173597, 2993, 235, 6, 56, "Input",ExpressionUUID->"7f870e0d-9259-4b1f-b4c3-5e3ac018bcc8"],
Cell[CellGroupData[{
Cell[173857, 3003, 1041, 24, 52, "Input",ExpressionUUID->"497f5b69-a564-4356-aa1e-7f3b9be418ea"],
Cell[174901, 3029, 489, 7, 34, "Output",ExpressionUUID->"7a39b720-b21b-4d04-a772-19eb1e5328b4"]
}, Open  ]]
}
]
*)


